Fingerprint matching of beyond-WIMP dark matter: neural network approach

Galactic-scale structure is of particular interest since it provides important clues to dark matter properties and its observation is improving. Weakly interacting massive particles (WIMPs) behave as cold dark matter on galactic scales, while beyond-WIMP candidates suppress galactic-scale structure formation. Suppression in the linear matter power spectrum has been conventionally characterized by a single parameter, the thermal warm dark matter mass. On the other hand, the shape of suppression depends on the underlying mechanism. It is necessary to introduce multiple parameters to cover a wide range of beyond-WIMP models. Once multiple parameters are introduced, it becomes harder to share results from one side to the other. In this work, we propose adopting neural network technique to facilitate the communication between the two sides. To demonstrate how to work out in a concrete manner, we consider a simplified model of light feebly interacting massive particles.

==> freeze-in/freeze-in.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    985183,      23712]
NotebookOptionsPosition[    983708,      23671]
NotebookOutlinePosition[    984202,      23690]
CellTagsIndexPosition[    984159,      23687]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["1. Choose the model", "Subsubsection",
 CellChangeTimes->{{3.768794947834571*^9, 3.7687950108311253`*^9}, {
  3.7687950568958473`*^9, 3.768795059363125*^9}, {3.768799595806512*^9, 
  3.768799596943157*^9}, {3.7698365841571407`*^9, 3.769836587064114*^9}, {
  3.770100287173074*^9, 
  3.7701003426351757`*^9}},ExpressionUUID->"6eaeb4fa-60e4-402a-aab0-\
4d45e3160074"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"1", " ", ":", " ", 
     RowBox[{"Case", " ", 
      RowBox[{"A", "  ", "/", "  ", "2"}]}], " ", ":", " ", 
     RowBox[{"Case", " ", "B", " ", "with", " ", "\[CapitalDelta]"}]}], " ", 
    "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"0.3", "  ", "/", "  ", "3"}], " ", ":", " ", 
      RowBox[{"Case", " ", "B", " ", "with", " ", "\[CapitalDelta]"}]}], " ", 
     "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "  ", "/", "  ", "4"}], " ", ":", " ", 
       RowBox[{"Case", " ", "B", " ", "with", " ", "\[CapitalDelta]"}]}], " ",
       "=", " ", "3"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"idx", "=", "1"}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.768794940087205*^9, {3.76879504508355*^9, 3.768795045171606*^9}, {
   3.768795135230831*^9, 3.7687951376202717`*^9}, {3.768799250354494*^9, 
   3.768799250402759*^9}, {3.768799322392785*^9, 3.768799337205765*^9}, {
   3.76879957449294*^9, 3.768799574524576*^9}, {3.769232246388095*^9, 
   3.76923224650006*^9}, {3.7692323046883593`*^9, 3.7692323048738937`*^9}, {
   3.7698369314824142`*^9, 3.769836931582406*^9}, {3.7698377475368967`*^9, 
   3.7698377476386766`*^9}},ExpressionUUID->"2c50648f-abfc-4c01-bf01-\
ad77129779d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Construct fitting functions", "Subsubsection",
 CellChangeTimes->{{3.768794947834571*^9, 3.768794969499456*^9}, {
   3.768795017974654*^9, 3.768795035434902*^9}, {3.7687995982170153`*^9, 
   3.768799599226584*^9}, 3.768827058211526*^9, {3.7698365931279173`*^9, 
   3.769836625535082*^9}, {3.770100345118675*^9, 
   3.770100345927929*^9}},ExpressionUUID->"3deafe8d-1ec5-4544-bb13-\
e613958a0134"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Directory", " ", ":", " ", 
    RowBox[{
    "change", " ", "dir", " ", "depending", " ", "on", " ", "where", " ", 
     "you", " ", "put", " ", "the", " ", "directory"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dir", "=", "\"\<~/freeze-in\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"subdir", "=", 
     RowBox[{"dir", "<>", 
      RowBox[{"Switch", "[", 
       RowBox[{
       "idx", ",", "1", ",", "\"\</CaseA\>\"", ",", "2", ",", 
        "\"\</CaseB/Delta=0.3\>\"", ",", "3", ",", "\"\</CaseB/Delta=1\>\"", 
        ",", "4", ",", "\"\</CaseB/Delta=3\>\""}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Neural", " ", "network", " ", "parameters", " ", "for", " ", 
     "\"\<model parameters \[Rule] {\[Alpha],\[Beta]}\>\""}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"nin", ",", "nh1", ",", "nh2", ",", "nout"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{"3", ",", "40", ",", "40", ",", "2"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"std", ",", "mean", ",", "b1", ",", "b2", ",", "bout"}], "}"}], 
     "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"Import", "[", 
         RowBox[{"subdir", "<>", "#"}], "]"}], "]"}], "&"}], "/@", 
      RowBox[{"{", 
       RowBox[{
       "\"\</std.tsv\>\"", ",", "\"\</mean.tsv\>\"", ",", "\"\</b1.tsv\>\"", 
        ",", "\"\</b2.tsv\>\"", ",", "\"\</bout.tsv\>\""}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"w1", ",", "w2", ",", "wout"}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Import", "[", 
        RowBox[{"subdir", "<>", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"{", 
       RowBox[{
       "\"\</w1.tsv\>\"", ",", "\"\</w2.tsv\>\"", ",", "\"\</wout.tsv\>\""}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Neural", " ", "network", " ", "parameters", " ", "for", " ", 
     "\"\<{\[Alpha],\[Beta],\[Gamma]} \[Rule] \!\(\*SubscriptBox[\(N\), \(sat\
\)]\)\>\""}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ninNSat", ",", "nh1NSat", ",", "nh2NSat", ",", "noutNSat"}], 
      "}"}], "=", 
     RowBox[{"{", 
      RowBox[{"3", ",", "20", ",", "20", ",", "1"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "stdNSat", ",", "meanNSat", ",", "b1NSat", ",", "b2NSat", ",", 
       "boutNSat"}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"Import", "[", 
         RowBox[{"dir", "<>", "\"\</NSat\>\"", "<>", "#"}], "]"}], "]"}], 
       "&"}], "/@", 
      RowBox[{"{", 
       RowBox[{
       "\"\</std.tsv\>\"", ",", "\"\</mean.tsv\>\"", ",", "\"\</b1.tsv\>\"", 
        ",", "\"\</b2.tsv\>\"", ",", "\"\</bout.tsv\>\""}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"w1NSat", ",", "w2NSat", ",", "woutNSat"}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Import", "[", 
        RowBox[{"dir", "<>", "\"\</NSat\>\"", "<>", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"{", 
       RowBox[{
       "\"\</w1.tsv\>\"", ",", "\"\</w2.tsv\>\"", ",", "\"\</wout.tsv\>\""}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Neural", " ", "network", " ", "parameters", " ", "for", " ", 
     "\"\<{\[Alpha],\[Beta],\[Gamma]} \[Rule] \[Delta]A\>\""}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "nin\[Delta]A", ",", "nh1\[Delta]A", ",", "nh2\[Delta]A", ",", 
       "nout\[Delta]A"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{"3", ",", "20", ",", "20", ",", "1"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "std\[Delta]A", ",", "mean\[Delta]A", ",", "b1\[Delta]A", ",", 
       "b2\[Delta]A", ",", "bout\[Delta]A"}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"Import", "[", 
         RowBox[{"dir", "<>", "\"\</deltaA\>\"", "<>", "#"}], "]"}], "]"}], 
       "&"}], "/@", 
      RowBox[{"{", 
       RowBox[{
       "\"\</std.tsv\>\"", ",", "\"\</mean.tsv\>\"", ",", "\"\</b1.tsv\>\"", 
        ",", "\"\</b2.tsv\>\"", ",", "\"\</bout.tsv\>\""}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"w1\[Delta]A", ",", "w2\[Delta]A", ",", "wout\[Delta]A"}], 
      "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Import", "[", 
        RowBox[{"dir", "<>", "\"\</deltaA\>\"", "<>", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"{", 
       RowBox[{
       "\"\</w1.tsv\>\"", ",", "\"\</w2.tsv\>\"", ",", "\"\</wout.tsv\>\""}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Neural", " ", "network", " ", "functions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"relu", "[", "x_", "]"}], ":=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{"0", ",", "#"}], "]"}], "&"}], ",", "x"}], "]"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "x", " ", "is", " ", "assumed", " ", "to", " ", "be", " ", "a", " ", 
      "nin"}], "-", 
     RowBox[{"component", " ", "vector"}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"log\[Alpha]\[Beta]", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"wout", ".", 
          RowBox[{"relu", "[", 
           RowBox[{
            RowBox[{"w2", ".", 
             RowBox[{"relu", "[", 
              RowBox[{
               RowBox[{"w1", ".", 
                FractionBox[
                 RowBox[{"x", "-", 
                  RowBox[{"mean", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ";;", "nin"}], "]"}], "]"}]}], 
                 RowBox[{"std", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", "nin"}], "]"}], "]"}]]}], "+", "b1"}], 
              "]"}]}], "+", "b2"}], "]"}]}], "+", "bout"}], ")"}], "*", 
       RowBox[{"std", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"nin", "+", "1"}], ";;", 
          RowBox[{"nin", "+", "nout"}]}], "]"}], "]"}]}], "+", 
      RowBox[{"mean", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"nin", "+", "1"}], ";;", 
         RowBox[{"nin", "+", "nout"}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"input", " ", "x"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"model", " ", "parameters", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["log", "10"], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              SubscriptBox["m", "2"], "/", 
              SubscriptBox["m", "1"]}]}], ")"}]}], ",", 
          RowBox[{
           SubscriptBox["log", "10"], 
           SubscriptBox["m", "DM"]}], ",", 
          RowBox[{
           SubscriptBox["log", "10"], "\[CapitalDelta]"}]}], "}"}], " ", 
        RowBox[{"(", 
         RowBox[{"Case", " ", "A"}], ")"}], " ", "or", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["log", "10"], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              SubscriptBox["m", "2"], "/", 
              SubscriptBox["m", "1"]}]}], ")"}]}], ",", 
          RowBox[{
           SubscriptBox["Y", "scat"], "/", 
           SubscriptBox["Y", "total"]}], ",", 
          RowBox[{
           SubscriptBox["log", "10"], 
           SubscriptBox["m", "DM"]}]}], "}"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Case", " ", "B"}], ")"}], "  ", "/", "  ", "output"}]}], 
       " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["log", "10"], "\[Alpha]"}], ",", 
         RowBox[{
          SubscriptBox["log", "10"], "\[Beta]"}]}], "}"}]}]}], "}"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"logNSat", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"woutNSat", ".", 
          RowBox[{"relu", "[", 
           RowBox[{
            RowBox[{"w2NSat", ".", 
             RowBox[{"relu", "[", 
              RowBox[{
               RowBox[{"w1NSat", ".", 
                FractionBox[
                 RowBox[{"x", "-", 
                  RowBox[{"meanNSat", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ";;", "ninNSat"}], "]"}], "]"}]}], 
                 RowBox[{"stdNSat", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", "ninNSat"}], "]"}], "]"}]]}], "+", 
               "b1NSat"}], "]"}]}], "+", "b2NSat"}], "]"}]}], "+", 
         "boutNSat"}], ")"}], "*", 
       RowBox[{"stdNSat", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"ninNSat", "+", "1"}], ";;", 
          RowBox[{"ninNSat", "+", "noutNSat"}]}], "]"}], "]"}]}], "+", 
      RowBox[{"meanNSat", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"ninNSat", "+", "1"}], ";;", 
         RowBox[{"ninNSat", "+", "noutNSat"}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"input", " ", "x"}], " ", "=", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["log", "10"], "\[Alpha]"}], ",", 
           RowBox[{
            SubscriptBox["log", "10"], "\[Beta]"}], ",", 
           RowBox[{
            SubscriptBox["log", "10"], 
            RowBox[{"(", 
             RowBox[{"-", "\[Gamma]"}]}]}]}]}]}], "}"}], "}"}], "  ", "/", 
      "  ", "output"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["log", "10"], 
       SubscriptBox["N", "sat"]}], "}"}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"log\[Delta]A", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"wout\[Delta]A", ".", 
          RowBox[{"relu", "[", 
           RowBox[{
            RowBox[{"w2\[Delta]A", ".", 
             RowBox[{"relu", "[", 
              RowBox[{
               RowBox[{"w1\[Delta]A", ".", 
                FractionBox[
                 RowBox[{"x", "-", 
                  RowBox[{"mean\[Delta]A", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ";;", "nin\[Delta]A"}], "]"}], "]"}]}], 
                 RowBox[{"std\[Delta]A", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", "nin\[Delta]A"}], "]"}], "]"}]]}], "+", 
               "b1\[Delta]A"}], "]"}]}], "+", "b2\[Delta]A"}], "]"}]}], "+", 
         "bout\[Delta]A"}], ")"}], "*", 
       RowBox[{"std\[Delta]A", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"nin\[Delta]A", "+", "1"}], ";;", 
          RowBox[{"nin\[Delta]A", "+", "nout\[Delta]A"}]}], "]"}], "]"}]}], 
      "+", 
      RowBox[{"mean\[Delta]A", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"nin\[Delta]A", "+", "1"}], ";;", 
         RowBox[{"nin\[Delta]A", "+", "nout\[Delta]A"}]}], "]"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"input", " ", "x"}], " ", "=", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["log", "10"], "\[Alpha]"}], ",", 
           RowBox[{
            SubscriptBox["log", "10"], "\[Beta]"}], ",", 
           RowBox[{
            SubscriptBox["log", "10"], 
            RowBox[{"(", 
             RowBox[{"-", "\[Gamma]"}]}]}]}]}]}], "}"}], "}"}], "  ", "/", 
      "  ", "output"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["log", "10"], "\[Delta]A"}], "}"}]}], "*)"}]}]}]], "Input",\

 CellChangeTimes->{{3.768795077910026*^9, 3.768795194445327*^9}, {
  3.768795265287672*^9, 3.7687953038957253`*^9}, {3.768795352737501*^9, 
  3.76879549099675*^9}, {3.768795544721734*^9, 3.768795652192811*^9}, {
  3.768798334398903*^9, 3.768798334562999*^9}, {3.768798498718856*^9, 
  3.768798546495427*^9}, {3.768798701668692*^9, 3.7687988816182137`*^9}, {
  3.768890712913692*^9, 
  3.768890718259165*^9}},ExpressionUUID->"bfe46ddf-e688-4070-bccd-\
4a5421d8af9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Example plots", "Subsubsection",
 CellChangeTimes->{{3.768794947834571*^9, 3.768794969499456*^9}, {
  3.768795017974654*^9, 3.768795035434902*^9}, {3.7687952125391407`*^9, 
  3.768795218564898*^9}, {3.7687996030047283`*^9, 
  3.768799603323265*^9}},ExpressionUUID->"1bd07c80-8bd4-470f-9bf9-\
56097c15efe1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Case", " ", "A"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"idx", "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Specification", " ", "of", " ", "\[CapitalDelta]"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "=", "1"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Neural", " ", "network", " ", "for", " ", 
         "\"\<model parameters \[Rule] {\[Alpha],\[Beta]}\>\""}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"GraphicsGrid", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{"(*", "\[Alpha]", "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Plot3D", "[", 
              RowBox[{
               RowBox[{"10", "^", 
                RowBox[{
                 RowBox[{"log\[Alpha]\[Beta]", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}], ",", 
                    RowBox[{"Log10", "[", "\[CapitalDelta]", "]"}]}], "}"}], 
                  "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"mRatio", ",", "0", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"mDM", ",", "1", ",", "20"}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"AxesLabel", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                 "\"\<\!\(\*SubscriptBox[\(m\), \
\(2\)]\)/\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\"", ",", 
                  "\"\<\!\(\*SubscriptBox[\(m\), \(DM\)]\)\>\"", ",", 
                  "\"\<\[Alpha]\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    "ColorData", "[", "\"\<LightTemperatureMap\>\"", "]"}], 
                    "[", "z", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}]}], "]"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"MeshFunctions", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"#3", "&"}], "}"}]}], ",", 
               RowBox[{"RegionFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"y", "<", 
                   RowBox[{"80", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x"}], ")"}]}]}]}], "]"}]}]}], "]"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"(*", "\[Beta]", "*)"}], "\[IndentingNewLine]", 
             RowBox[{"Plot3D", "[", 
              RowBox[{
               RowBox[{"10", "^", 
                RowBox[{
                 RowBox[{"log\[Alpha]\[Beta]", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}], ",", 
                    RowBox[{"Log10", "[", "\[CapitalDelta]", "]"}]}], "}"}], 
                  "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"mRatio", ",", "0", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"mDM", ",", "1", ",", "20"}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"AxesLabel", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                 "\"\<\!\(\*SubscriptBox[\(m\), \
\(2\)]\)/\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\"", ",", 
                  "\"\<\!\(\*SubscriptBox[\(m\), \(DM\)]\)\>\"", ",", 
                  "\"\<\[Beta]\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    "ColorData", "[", "\"\<LightTemperatureMap\>\"", "]"}], 
                    "[", "z", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}]}], "]"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"MeshFunctions", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"#3", "&"}], "}"}]}], ",", 
               RowBox[{"RegionFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"y", "<", 
                   RowBox[{"80", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x"}], ")"}]}]}]}], "]"}]}]}], "]"}]}], 
            "\[IndentingNewLine]", "}"}], "}"}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "700"}]}], "]"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Neural", " ", "network", " ", "for", " ", 
         "\"\<model parameters \[Rule] {\[Alpha],\[Beta]} \[Rule] \
\!\(\*SubscriptBox[\(N\), \(sat\)]\) or \[Delta]A\>\""}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"GraphicsGrid", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             SubscriptBox["N", "sat"], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Plot3D", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"10", "^", 
                RowBox[{"logNSat", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"log\[Alpha]\[Beta]", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}], ",", 
                    RowBox[{"Log10", "[", "\[CapitalDelta]", "]"}]}], "}"}], 
                    "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                   RowBox[{"(*", 
                    RowBox[{"1", "st", " ", 
                    RowBox[{"argument", " ", ":", " ", "log\[Alpha]"}]}], 
                    "*)"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"log\[Alpha]\[Beta]", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}], ",", 
                    RowBox[{"Log10", "[", "\[CapitalDelta]", "]"}]}], "}"}], 
                    "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], 
                   RowBox[{"(*", 
                    RowBox[{"2", "nd", " ", 
                    RowBox[{"argument", " ", ":", " ", "log\[Beta]"}]}], 
                    "*)"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"log\[Alpha]\[Beta]", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}], ",", 
                    RowBox[{"Log10", "[", "\[CapitalDelta]", "]"}]}], "}"}], 
                    "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{"3", "rd", " ", 
                    RowBox[{"argument", " ", ":", " ", 
                    RowBox[{"log", 
                    RowBox[{"(", 
                    RowBox[{"-", "\[Gamma]"}], ")"}]}]}]}], " ", "=", " ", 
                    "log\[Beta]"}], "*)"}], "}"}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"mRatio", ",", "0", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"mDM", ",", "1", ",", "20"}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"AxesLabel", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                 "\"\<\!\(\*SubscriptBox[\(m\), \
\(2\)]\)/\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\"", ",", 
                  "\"\<\!\(\*SubscriptBox[\(m\), \(DM\)]\)\>\"", ",", 
                  "\"\<\!\(\*SubscriptBox[\(N\), \(sat\)]\)\>\""}], "}"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    "ColorData", "[", "\"\<LightTemperatureMap\>\"", "]"}], 
                    "[", "z", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}]}], "]"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"MeshFunctions", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"#3", "&"}], "}"}]}], ",", 
               RowBox[{"RegionFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"y", "<", 
                   RowBox[{"80", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x"}], ")"}]}]}]}], "]"}]}]}], "]"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"(*", "\[Delta]A", "*)"}], "\[IndentingNewLine]", 
             RowBox[{"Plot3D", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"10", "^", 
                RowBox[{"log\[Delta]A", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"log\[Alpha]\[Beta]", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}], ",", 
                    RowBox[{"Log10", "[", "\[CapitalDelta]", "]"}]}], "}"}], 
                    "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                   RowBox[{"(*", 
                    RowBox[{"1", "st", " ", 
                    RowBox[{"argument", " ", ":", " ", "log\[Alpha]"}]}], 
                    "*)"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"log\[Alpha]\[Beta]", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}], ",", 
                    RowBox[{"Log10", "[", "\[CapitalDelta]", "]"}]}], "}"}], 
                    "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], 
                   RowBox[{"(*", 
                    RowBox[{"2", "nd", " ", 
                    RowBox[{"argument", " ", ":", " ", "log\[Beta]"}]}], 
                    "*)"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"log\[Alpha]\[Beta]", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}], ",", 
                    RowBox[{"Log10", "[", "\[CapitalDelta]", "]"}]}], "}"}], 
                    "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{"3", "rd", " ", 
                    RowBox[{"argument", " ", ":", " ", 
                    RowBox[{"log", 
                    RowBox[{"(", 
                    RowBox[{"-", "\[Gamma]"}], ")"}]}]}]}], " ", "=", " ", 
                    "log\[Beta]"}], "*)"}], "}"}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"mRatio", ",", "0", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"mDM", ",", "1", ",", "20"}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"AxesLabel", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                 "\"\<\!\(\*SubscriptBox[\(m\), \
\(2\)]\)/\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\"", ",", 
                  "\"\<\!\(\*SubscriptBox[\(m\), \(DM\)]\)\>\"", ",", 
                  "\"\<\[Delta]A\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
               
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    "ColorData", "[", "\"\<LightTemperatureMap\>\"", "]"}], 
                    "[", "z", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}]}], "]"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"MeshFunctions", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"#3", "&"}], "}"}]}], ",", 
               RowBox[{"RegionFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"y", "<", 
                   RowBox[{"80", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x"}], ")"}]}]}]}], "]"}]}]}], "]"}]}], 
            "\[IndentingNewLine]", "}"}], "}"}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "700"}]}], "]"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Case", " ", "B"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"idx", "\[Equal]", "2"}], "||", 
       RowBox[{"idx", "\[Equal]", "3"}], "||", 
       RowBox[{"idx", "\[Equal]", "4"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Specification", " ", "of", " ", 
        SubscriptBox["m", "DM"]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mDM", "=", "7"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"yToYratio", "[", 
         RowBox[{"r_", ",", "y_"}], "]"}], ":=", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           RowBox[{
            FractionBox[
             RowBox[{"y", "^", "2"}], 
             RowBox[{"4", 
              RowBox[{"\[Pi]", "^", "2"}]}]], 
            FractionBox[
             RowBox[{
              RowBox[{"r", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"r", "^", "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"r", "^", "4"}]}], ")"}], 
               RowBox[{"ArcTanh", "[", "r", "]"}]}]}], 
             RowBox[{"2", 
              RowBox[{"r", "^", "5"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}]}]]}], "+", 
           RowBox[{"2", 
            FractionBox[
             RowBox[{"y", "^", "2"}], 
             RowBox[{"4", 
              RowBox[{"\[Pi]", "^", "2"}]}]], 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"r", "^", "2"}]}], ")"}], 
               RowBox[{"ArcTanh", "[", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"r", "^", "2"}]}]], "]"}]}], "-", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{"r", "^", "2"}]}]]}], 
             RowBox[{"3", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"r", "^", "2"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"7", "/", "2"}], ")"}]}]}]]}]}]]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{"From", " ", "yukawa", " ", "to", " ", "yield", " ", 
         RowBox[{"ratio", " ", ":", " ", 
          RowBox[{
           RowBox[{"see", " ", 
            RowBox[{"Eqs", ".", 
             RowBox[{"(", 
              RowBox[{"A", ".8"}], ")"}]}]}], "-", 
           RowBox[{"(", 
            RowBox[{"A", ".10"}], ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Neural", " ", "network", " ", "for", " ", 
         "\"\<model parameters \[Rule] {\[Alpha],\[Beta]}\>\""}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"GraphicsGrid", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{"(*", "\[Alpha]", "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Plot3D", "[", 
              RowBox[{
               RowBox[{"10", "^", 
                RowBox[{
                 RowBox[{"log\[Alpha]\[Beta]", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", "YRatio", ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}]}], "}"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"mRatio", ",", "0.5", ",", "0.9"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"YRatio", ",", "0", ",", "0.7"}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"AxesLabel", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                 "\"\<\!\(\*SubscriptBox[\(m\), \
\(2\)]\)/\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\"", ",", 
                  "\"\<\!\(\*SubscriptBox[\(Y\), \
\(scat\)]\)/\!\(\*SubscriptBox[\(Y\), \(total\)]\)\>\"", ",", 
                  "\"\<\[Alpha]\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    "ColorData", "[", "\"\<LightTemperatureMap\>\"", "]"}], 
                    "[", "z", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}]}], "]"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"MeshFunctions", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"#3", "&"}], "}"}]}], ",", 
               RowBox[{"RegionFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"y", "<", 
                   RowBox[{"yToYratio", "[", 
                    RowBox[{"x", ",", 
                    SqrtBox[
                    RowBox[{"4", "\[Pi]"}]]}], "]"}]}]}], "]"}]}]}], "]"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"(*", "\[Beta]", "*)"}], "\[IndentingNewLine]", 
             RowBox[{"Plot3D", "[", 
              RowBox[{
               RowBox[{"10", "^", 
                RowBox[{
                 RowBox[{"log\[Alpha]\[Beta]", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", "YRatio", ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}]}], "}"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"mRatio", ",", "0.5", ",", "0.9"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"YRatio", ",", "0", ",", "0.7"}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"AxesLabel", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                 "\"\<\!\(\*SubscriptBox[\(m\), \
\(2\)]\)/\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\"", ",", 
                  "\"\<\!\(\*SubscriptBox[\(Y\), \
\(scat\)]\)/\!\(\*SubscriptBox[\(Y\), \(total\)]\)\>\"", ",", 
                  "\"\<\[Beta]\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    "ColorData", "[", "\"\<LightTemperatureMap\>\"", "]"}], 
                    "[", "z", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}]}], "]"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"MeshFunctions", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"#3", "&"}], "}"}]}], ",", 
               RowBox[{"RegionFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"y", "<", 
                   RowBox[{"yToYratio", "[", 
                    RowBox[{"x", ",", 
                    SqrtBox[
                    RowBox[{"4", "\[Pi]"}]]}], "]"}]}]}], "]"}]}]}], "]"}]}], 
            "\[IndentingNewLine]", "}"}], "}"}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "700"}]}], "]"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Neural", " ", "network", " ", "for", " ", 
         "\"\<model parameters \[Rule] {\[Alpha],\[Beta]} \[Rule] \
\!\(\*SubscriptBox[\(N\), \(sat\)]\) or \[Delta]A\>\""}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"GraphicsGrid", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             SubscriptBox["N", "sat"], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Plot3D", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"10", "^", 
                RowBox[{"logNSat", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"log\[Alpha]\[Beta]", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", "YRatio", ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}]}], "}"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                   RowBox[{"(*", 
                    RowBox[{"1", "st", " ", 
                    RowBox[{"argument", " ", ":", " ", "log\[Alpha]"}]}], 
                    "*)"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"log\[Alpha]\[Beta]", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", "YRatio", ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}]}], "}"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], 
                   RowBox[{"(*", 
                    RowBox[{"2", "nd", " ", 
                    RowBox[{"argument", " ", ":", " ", "log\[Beta]"}]}], 
                    "*)"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"log\[Alpha]\[Beta]", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", "YRatio", ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}]}], "}"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{"3", "rd", " ", 
                    RowBox[{"argument", " ", ":", " ", 
                    RowBox[{"log", 
                    RowBox[{"(", 
                    RowBox[{"-", "\[Gamma]"}], ")"}]}]}]}], " ", "=", " ", 
                    "log\[Beta]"}], "*)"}], "}"}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"mRatio", ",", "0.5", ",", "0.9"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"YRatio", ",", "0", ",", "0.7"}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"AxesLabel", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                 "\"\<\!\(\*SubscriptBox[\(m\), \
\(2\)]\)/\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\"", ",", 
                  "\"\<\!\(\*SubscriptBox[\(Y\), \
\(scat\)]\)/\!\(\*SubscriptBox[\(Y\), \(total\)]\)\>\"", ",", 
                  "\"\<\!\(\*SubscriptBox[\(N\), \(sat\)]\)\>\""}], "}"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    "ColorData", "[", "\"\<LightTemperatureMap\>\"", "]"}], 
                    "[", "z", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}]}], "]"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"MeshFunctions", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"#3", "&"}], "}"}]}], ",", 
               RowBox[{"RegionFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"y", "<", 
                   RowBox[{"yToYratio", "[", 
                    RowBox[{"x", ",", 
                    SqrtBox[
                    RowBox[{"4", "\[Pi]"}]]}], "]"}]}]}], "]"}]}]}], "]"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"(*", "\[Delta]A", "*)"}], "\[IndentingNewLine]", 
             RowBox[{"Plot3D", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"10", "^", 
                RowBox[{"log\[Delta]A", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"log\[Alpha]\[Beta]", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", "YRatio", ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}]}], "}"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                   RowBox[{"(*", 
                    RowBox[{"1", "st", " ", 
                    RowBox[{"argument", " ", ":", " ", "log\[Alpha]"}]}], 
                    "*)"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"log\[Alpha]\[Beta]", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", "YRatio", ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}]}], "}"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], 
                   RowBox[{"(*", 
                    RowBox[{"2", "nd", " ", 
                    RowBox[{"argument", " ", ":", " ", "log\[Beta]"}]}], 
                    "*)"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"log\[Alpha]\[Beta]", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Log10", "[", 
                    RowBox[{"1", "-", "mRatio"}], "]"}], ",", "YRatio", ",", 
                    RowBox[{"Log10", "[", "mDM", "]"}]}], "}"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{"3", "rd", " ", 
                    RowBox[{"argument", " ", ":", " ", 
                    RowBox[{"log", 
                    RowBox[{"(", 
                    RowBox[{"-", "\[Gamma]"}], ")"}]}]}]}], " ", "=", " ", 
                    "log\[Beta]"}], "*)"}], "}"}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"mRatio", ",", "0.5", ",", "0.9"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"YRatio", ",", "0", ",", "0.7"}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"AxesLabel", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                 "\"\<\!\(\*SubscriptBox[\(m\), \
\(2\)]\)/\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\"", ",", 
                  "\"\<\!\(\*SubscriptBox[\(Y\), \
\(scat\)]\)/\!\(\*SubscriptBox[\(Y\), \(total\)]\)\>\"", ",", 
                  "\"\<\[Delta]A\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
               
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    "ColorData", "[", "\"\<LightTemperatureMap\>\"", "]"}], 
                    "[", "z", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}]}], "]"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"MeshFunctions", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"#3", "&"}], "}"}]}], ",", 
               RowBox[{"RegionFunction", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                  RowBox[{"y", "<", 
                   RowBox[{"yToYratio", "[", 
                    RowBox[{"x", ",", 
                    SqrtBox[
                    RowBox[{"4", "\[Pi]"}]]}], "]"}]}]}], "]"}]}]}], "]"}]}], 
            "\[IndentingNewLine]", "}"}], "}"}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "700"}]}], "]"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.7687610553211737`*^9, 3.768761204139019*^9}, {
  3.76876125638873*^9, 3.768761365652383*^9}, {3.768794851694936*^9, 
  3.768794899950741*^9}, {3.7687949337095003`*^9, 3.768794936728153*^9}, {
  3.768795222742893*^9, 3.768795238836698*^9}, {3.768798303282639*^9, 
  3.768798352722427*^9}, {3.7687984020842943`*^9, 3.768798476136181*^9}, {
  3.7687985615856733`*^9, 3.768798683337628*^9}, {3.768798910423992*^9, 
  3.768799276447204*^9}, {3.768799351065886*^9, 3.768799538189493*^9}, {
  3.769836683642333*^9, 3.7698366931747637`*^9}, {3.7698367618237667`*^9, 
  3.769836868505948*^9}, {3.769836908451646*^9, 3.769836927325721*^9}, {
  3.76983696475791*^9, 3.769837066865485*^9}, {3.769837099980588*^9, 
  3.769837194579752*^9}, {3.769837240930544*^9, 3.769837258852891*^9}, {
  3.7698373036362257`*^9, 3.769837479024831*^9}, {3.769837572303722*^9, 
  3.769837697209011*^9}},ExpressionUUID->"ae671f25-f7a1-42ad-964e-\
2439911b38d9"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJyVnHc81t///8mWkRVZUUZmCWnIeUnD1aBUSiqRRLmQTVb2yLo0yMxKCSGz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       "], {{
         {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
          
           GrayLevel[1], 3], 
          StyleBox[GraphicsGroup3DBox[
            TagBox[{Polygon3DBox[CompressedData["
1:eJxNmHn8UFMaxu85dxKVlAzal59o1SZblhTJVmLsQySyVmYypqwTqhnGkklh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               "]], Polygon3DBox[CompressedData["
1:eJw1mXv819Mdxz/nfGQuG8oql6LC0I0YKSW3KEoX3dUv3ZDuKt2Vmu6XpXKJ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               "]], Polygon3DBox[CompressedData["
1:eJwtlFtMznEYx/+HpaGiOVTC5OzKsbfNhcwhFxheFlM2cox1kMMF1eawkjFb
yFlWF44TK1Nj2JhSKYdSNC64UCrVm3rdaD7Pfs/FZ9/n+f5+7/t//r//8/yi
ktK8qY5lWYshAFzXshwYj7mKPBJ9B/XQYVvWbLxWNIN8L+QRj8Hbj14ivwgV
xBPxStBG8gboIZ6L14meg7OwlOc0ybPRFPKRxKVoAfsvQDk8ho9401mrRUvI
70MN8VS8V2g1+Rv4STwT7zt6h/w2VBJPwXuB9pH/gWGOed8grXUScRv6lrwO
UolH4ZWjV8mvgR/6IRSWsBaCboHNsI994XIGvMcJ4kjiD7apv0LqJY7C+4FW
kldBpp5bHVpG/gh6wQfBsIi1oWghXIfnWmcZ2kX+G4bAQrxA9CTPzoONMJg9
O9F2/F8wCBbIt0W/wVf4yx4PXh/aTN4kZ0M8D6/LNv+3Dd0KoXibXLMerefm
03p79DdSa7fk4GFvNMyHsaydYU82BBPnogfYcxCOs35MngOB+EmuOYtS6Tny
aeyvss13naX1t0Kb9sQMPL9t3kfeq5G4AVbyPy2srUBP45/SbzABrxhNJt8F
WcQReIdc0yfST93as59gGX4zXhz6hPyp9p3U1avn9hm2a/3xaA7kwnr8eEjH
H83+FLx67WM58y+stYAX3yLfgF5Gr8jZQwh2PprFnmzHaCac1/46iu7Qb52s
5yjnKc8LY/0lepP9t+AIfhDeYTwZ9jSZXe3Z1+hd8nswAP8gApazFqZ9N5m4
3Tb3wHutW+rv137w2WYG5Cyr0QesPZTn6Ls/Q4vIiyEREiBD60ynNi/5Gp07
uQN2u2YGZEbHOeY+knvpBuuFkIMXgCa4po9j2Ddc59OvdXl0RmXeZe4L5J7A
i3VNf8bAOvy1WqfM+x69h0ZIv6OJsFrnJxYvXM9nQO/COTp7HdAJ/wE4tq5q

               "]]},
             Annotation[#, "Charting`Private`Tag$12627#1"]& ]],
           Lighting->"Neutral"]}, {}, 
         {GrayLevel[1], EdgeForm[None], 
          StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxNkN1OwkAQhXfaoqAX+Apeea0IopCo+AtULngEro08u02MzbYhfpM9Tbw4
+aazu6dn5ny3335lIYQLlKNvZBbCEBYwwjNUoV+dX9PvwUd4h06p3+DK0t05
rGFmyTPKq/MudG8D+6hEY3REb2HpvZ9/wAk6pn6CUzSgfoGt8lTyNvl770c5
G9U+30Fn1uWy1B95HvjQ9ZT9Utnv4Y3npH6Gn9rNuyX/qH/5m75yL5Vnrf3l
8sz1neld/W+37uG+t9w5ga+Wduq7nVmao9G9Unu7sjTTQXN63WrGqPv+rz9I
szLu
              "],
              VertexColors->None], 
             Polygon3DBox[{{324, 8, 9, 312}, {319, 3, 4, 307}, {321, 5, 6, 
              309}, {320, 4, 5, 308}, {323, 7, 8, 311}, {331, 257, 16, 330}, {
              306, 264, 248, 318}, {328, 15, 257, 329}, {326, 10, 11, 314}, {
              333, 16, 264, 334}, {325, 9, 10, 313}, {318, 248, 3, 305}, {322,
               6, 7, 310}},
              VertexColors->None]}],
           Lighting->{{"Ambient", 
              GrayLevel[0.8]}}]}, {}, {}}, {
         {GrayLevel[0], 
          Line3DBox[{254, 1, 252, 242, 15, 364, 328, 329, 331, 330, 316, 333, 
           334, 332, 306, 318, 305, 319, 307, 320, 308, 321, 309, 322, 310, 
           323, 311, 324, 312, 325, 313, 326, 314, 327, 315, 11, 10, 9, 8, 7, 
           6, 5, 4, 3, 258, 2, 245, 254},
           VertexColors->None], Line3DBox[CompressedData["
1:eJwl0sszVnEAx+HzZucSuSRKIpESFi1qpndrKySllFxTydrGZWGjy9SGbqzt
XUNMRhMKY9Gi1EwLM/oDjE1MnjMtnvl8f2fmnfecMyenoaPycSQIgmF6jfiw
MUFQbl+lgkqquEY116nhBjep5Ra3qeMOd6nnHg000kQzLbRynzYe8JAoQ7zj
LW94TZZ72tQffOe8857+5bKdcigIyrSKIrteL2q7dtJHmfNLHWKEHf4xyj67
jDHOBJNMUe5373WaGWb5wDLH/f+SHtECNux4zeSzna+lFHGUtPDZXC/RLU3S
M7ywCzWZT3airusFXdQ8Pc2aHaeHw3dAKo9cy9XfmqA54bu3z+o5Vu0FTtnZ
fLVj9WP43vSSZulJftq/+MMJ53ndJsP+osc0nTn7G8X2Fd9KlBXnAedBXoX3
6NyvT3jKM56T4HqXdtMT+f/NHQB3wkf9
           "],
           VertexColors->None]}, 
         {GrayLevel[0.2], 
          Line3DBox[{385, 633, 379, 622, 895, 613, 888, 606, 882, 600, 878, 
           596, 875, 593, 366, 669, 435, 662, 428, 656, 422, 650, 417, 860, 
           905, 858, 873, 899, 868, 854, 902, 851, 412},
           VertexColors->None], 
          Line3DBox[{398, 642, 391, 629, 375, 618, 891, 609, 884, 602, 369, 
           684, 450, 678, 444, 672, 437, 665, 431, 658, 424, 652, 430, 712, 
           481, 709, 478, 706, 472, 703, 475},
           VertexColors->None], 
          Line3DBox[{408, 825, 402, 637, 386, 624, 392, 697, 461, 691, 464, 
           732, 499, 728, 495, 724, 497, 753, 521, 751, 519, 748, 516, 746, 
           518, 766, 535, 764, 534, 763, 533, 762, 532, 761, 530, 760, 531},
           VertexColors->None], 
          Line3DBox[{409, 855, 643, 864, 862, 645, 414, 647, 419, 653, 425, 
           659, 432, 666, 438, 673, 445, 679, 451, 685, 370, 603, 885, 610, 
           892, 619, 376, 630, 382},
           VertexColors->None], 
          Line3DBox[{473, 701, 470, 704, 476, 707, 479, 710, 482, 714, 485, 
           717, 489, 721, 447, 670, 442, 676, 448, 682, 453, 688, 458, 694, 
           381, 616, 373, 627, 389, 640, 396},
           VertexColors->None], 
          Line3DBox[{507, 736, 505, 738, 509, 740, 511, 742, 513, 744, 515, 
           747, 517, 749, 492, 719, 490, 722, 493, 725, 496, 729, 459, 686, 
           456, 692, 462, 698, 393, 625, 387, 638, 394},
           VertexColors->None], 
          Line3DBox[{556, 784, 555, 785, 545, 774, 544, 775, 546, 776, 547, 
           777, 548, 778, 537, 765, 536, 767, 538, 768, 522, 750, 520, 752, 
           523, 755, 500, 727, 498, 731, 463, 690, 460, 696, 466, 836, 405, 
           636, 401, 824, 407},
           VertexColors->None], 
          Line3DBox[{564, 792, 563, 793, 565, 794, 566, 795, 567, 796, 558, 
           786, 557, 787, 559, 788, 550, 779, 549, 780, 551, 781, 540, 769, 
           539, 771, 525, 754, 524, 757, 502, 730, 501, 734, 467, 695, 465, 
           835, 404, 635, 400, 823, 406},
           VertexColors->None], 
          Line3DBox[{582, 810, 581, 811, 583, 812, 584, 813, 577, 805, 576, 
           806, 578, 807, 574, 802, 573, 803, 569, 797, 568, 798, 570, 799, 
           561, 789, 560, 790, 552, 782, 542, 770, 541, 772, 527, 756, 526, 
           759, 504, 733, 503, 844, 469, 700, 839, 837, 403, 634, 399, 822, 
           831, 834, 829},
           VertexColors->None], 
          Line3DBox[{591, 819, 590, 820, 589, 817, 588, 818, 587, 815, 586, 
           816, 585, 814, 580, 808, 579, 809, 575, 804, 572, 800, 571, 801, 
           562, 791, 554, 783, 553, 849, 543, 773, 529, 758, 528, 827, 847, 
           848, 735, 846, 845, 468, 699, 838, 843, 840, 842, 841, 832, 826, 
           821, 830, 833, 828},
           VertexColors->None], 
          Line3DBox[{897, 623, 896, 614, 889, 607, 883, 601, 879, 597, 876, 
           594, 874, 592, 365, 663, 429, 657, 423, 651, 418, 861, 906, 871, 
           870, 900, 866, 869, 903, 852, 413},
           VertexColors->None], 
          Line3DBox[{383, 631, 377, 620, 893, 611, 886, 604, 880, 598, 368, 
           680, 446, 674, 439, 667, 433, 660, 426, 654, 420, 648, 415, 646, 
           863, 865, 644, 856, 410},
           VertexColors->None], 
          Line3DBox[{384, 632, 378, 621, 894, 612, 887, 605, 881, 599, 877, 
           595, 367, 675, 440, 668, 434, 661, 427, 655, 421, 649, 416, 859, 
           904, 857, 872, 898, 867, 853, 901, 850, 411},
           VertexColors->None], 
          Line3DBox[{395, 639, 388, 626, 372, 615, 380, 693, 457, 687, 452, 
           681, 455, 726, 494, 723, 491, 720, 488, 716, 484, 713, 487, 745, 
           514, 743, 512, 741, 510, 739, 506, 737, 508},
           VertexColors->None], 
          Line3DBox[{397, 641, 390, 628, 374, 617, 890, 608, 371, 689, 454, 
           683, 449, 677, 443, 671, 436, 664, 441, 718, 486, 715, 483, 711, 
           480, 708, 477, 705, 471, 702, 474},
           VertexColors->None]}, {}, {}}},
       VertexColors->{
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.880102513278083, 0.5469558121161906, 0.27488835407362566`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9846510447623724, 0.9548916449713272, 0.6868445936553105], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7075373758319705, 0.919356086405351, 0.9812672110728294], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8465061392424869, 0.3758049193812966, 0.1941124380268997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8576201277408716, 0.43242320358448183`, 0.22083385150261067`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8731976993545039, 0.5117804367635772, 0.25828707831635644`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8924511810832623, 0.6098639556171463, 0.3045783126644907], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9171900424904436, 0.7128242426145182, 0.3883695847406474], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9449694147809602, 0.8242731252249478, 0.4872860779443504], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9715101767913149, 0.9118759923669036, 0.6081987467161782], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9899491308561239, 0.971721242685228, 0.7454559991877372], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9392394438948558, 0.995164370770103, 0.8994333596557155], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7952482491356977, 0.9625881570668503, 0.9873653190809961], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6053042927046027, 0.8333346686395724, 0.9719555419561958], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.35869450849432977`, 0.5748702215758662, 0.9489007925424235], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9831327227512737, 0.9500686299816142, 0.6700477757956925], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9836390128692886, 0.9516768822564806, 0.6756487371426639], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9849413144156567, 0.9558136989747696, 0.6900557744593487], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9872574970942187, 0.9631711525952531, 0.7156791259599014], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.990526372225386, 0.9735548746528095, 0.7518418765376385], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9945670207754446, 0.9863901680771547, 0.79654256402945], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9746090270107802, 0.9949585768468672, 0.8545937497524617], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.922891508249863, 0.9952594893866319, 0.9201583722927726], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8611465198966373, 0.9932883649994357, 0.9918367694778097], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7793633975508137, 0.9551878377412746, 0.986287470981154], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6832170609654546, 0.898892378363587, 0.9790520502078558], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5675519950198098, 0.801568961576667, 0.9685169593205193], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4207671940352797, 0.6439593435862109, 0.9547506796993506], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.24871358135802352`, 0.4082436598123385, 0.9416472961306941], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9088606292906508, 0.99534112647062, 0.9379459480487218], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.905621201226048, 0.995359974716817, 0.9420527165749544], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8969956965347848, 0.995410161241337, 0.9529876564725295], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8821663099362126, 0.9954964443518078, 0.9717875362450775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8601516382969858, 0.9928248767830543, 0.9917692629458146], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8298125085965261, 0.9786907033132115, 0.9897106366423986], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7897082849480818, 0.960007238773624, 0.9869894112646148], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7439744840366127, 0.9387011076518679, 0.9838861974796091], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6873301179521444, 0.902353205157842, 0.9794266786993999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6187058886542727, 0.8446110994059073, 0.9731761960077093], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5397874609347626, 0.7764331631069946, 0.9659674512097436], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.44089227765310995`, 0.6663592823905887, 0.9566473185697658], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.32676616525382124`, 0.5266945814773942, 0.9467811543156877], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18573676240321188`, 0.31267139459829213`, 0.9375050366266697], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7710451549178161, 0.9513125952573991, 0.9857230463173106], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7680425098624738, 0.9499137447794986, 0.9855193053348968], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7597024720581959, 0.9460283485194693, 0.9849534017850956], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7457455809728628, 0.9395262134336098, 0.9840063731990467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7256550703783099, 0.9301665922234857, 0.9826431550063252], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.699597117055522, 0.9126749583743563, 0.9805439905637245], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6636656760841131, 0.8824413647060797, 0.9772712565428522], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6229412298234864, 0.8481748191036067, 0.9735619624774013], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5743317001604108, 0.807273571379952, 0.969134473426975], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5153850700113772, 0.7492724280887286, 0.9636677080615782], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.44401087090204383`, 0.6698303883625397, 0.9569412226990238], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3638522860275705, 0.5806110126853664, 0.9493868745652497], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2699360828868202, 0.4404504714341042, 0.9430431924321555], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6698883745745676, 0.8876772954840939, 0.9778380369585763], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6672717471850835, 0.8854756011702507, 0.9775997073718412], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6594298560273014, 0.8788772420606372, 0.9768854464547666], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.646499762899196, 0.8679975453059432, 0.9757077381711753], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6278131421051422, 0.8522741653120782, 0.9740057095868916], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6047485153012748, 0.8328670239326541, 0.97190492022863], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5743597969380361, 0.8072972126961683, 0.9691370325584078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5392310643645927, 0.7758138737982173, 0.9659150149872469], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.49308864321858303`, 0.7244557065685064, 0.9615664363088926], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4403620171688661, 0.6657690834814562, 0.956597345478227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.37996628903706053`, 0.5985464751242078, 0.9509054990363902], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.31123386103861583`, 0.503123090848342, 0.9457595270594588], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.23207127090611818`, 0.38298764760528703`, 0.940552658932715], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5930963596551898, 0.8230626150461982, 0.970843609989784], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5908448997887326, 0.8211681816218034, 0.9706385408608436], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5840496477961462, 0.8154504903168297, 0.970019610704543], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5729736882092431, 0.8061309068939678, 0.9690107819803427], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5567819710629414, 0.792506799879098, 0.9675359960511279], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5354825290182664, 0.7716416197118113, 0.9655617435186667], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5058773424339584, 0.7386899867957052, 0.9627716757252616], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4722838495658246, 0.7012992261528617, 0.9596057398426265], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4322293709195944, 0.6567171569523192, 0.9558309042902738], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3863085761611891, 0.6056056678290969, 0.9515032122442151], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3333963601005136, 0.5367564224980332, 0.9472172510902318], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27333451028319644`, 0.44560785171827205`, 0.943266721794467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17557124564064755`, 0.2972444251166047, 0.9368364063414013], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5338600447079959, 0.7698357365686017, 0.965408836486431], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5316473968416955, 0.7673729802520588, 0.9652003109453968], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5248475346189478, 0.7598044900753125, 0.964559474700935], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5139378090458314, 0.7476615748034549, 0.963531314521307], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4977537701448601, 0.729648159909206, 0.9620060896903057], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4777492250228833, 0.7073823847675469, 0.960120810673144], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4512465750188345, 0.6778839861761208, 0.9576231337878587], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.42155047400711576`, 0.6448311622463967, 0.9548244979884675], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.38615686362274015`, 0.6054368063405364, 0.9514889144702025], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3454744832356635, 0.5550859222523593, 0.9480116818216927], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.29786485041344185`, 0.48283456801845215`, 0.9448801890388886], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.24503640980509772`, 0.4026632633946354, 0.941405432551907], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17415017597659138`, 0.29508784037518954`, 0.9367429364040576], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4828909593041228, 0.7131053191630142, 0.9606053807392533], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4806685327829238, 0.7106316788533671, 0.9603959336330056], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4745957947953106, 0.7038725039907574, 0.9598236234187538], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.46478205294384056`, 0.6929494578514545, 0.9588987515219122], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4501955490904233, 0.6767141566775062, 0.957524082441415], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4321894280746566, 0.6566726991354341, 0.955827139975365], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4085257874540785, 0.6303342196609878, 0.9535970185274838], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3819008450741203, 0.6006997052755292, 0.9510878164988446], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.349914741486423, 0.5618243626214251, 0.9483037369341101], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3127807601081819, 0.5054706315877687, 0.9458612733445049], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2701279742766862, 0.4407416816779517, 0.9430558139641192], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2227776441959689, 0.36888383970447736`, 0.9399413766512997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.44161817917428947`, 0.6671672367803045, 0.9567157293683148], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4397160604953339, 0.6650501105702291, 0.9565364688846738], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4342209770161684, 0.6589338858630085, 0.9560185982948827], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.42526710862091205`, 0.6489679096750389, 0.9551747630511881], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4119258843715298, 0.6341186492974633, 0.9539174522756996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.39562386191263177`, 0.615973914477908, 0.952381108375268], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3742085064400509, 0.5921378568908077, 0.9503628710161413], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.34981227546644506`, 0.5616688623945274, 0.9482969972979687], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3202929976625464, 0.5168710416404233, 0.9463553859072303], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.28646489336289876`, 0.4655342385203075, 0.9441303642426891], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2478501346512554, 0.40693331167111774`, 0.9415905034824357], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2048399686175502, 0.3416620092570827, 0.9387615376505696], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4076921930426323, 0.6294063992276098, 0.953518458478098], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4059546533248091, 0.6274724552953256, 0.9533547083327424], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.40096988522455784`, 0.6219242298807133, 0.9528849311572296], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.39266225412794786`, 0.6126775389497727, 0.9521019989539099], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.38048371112704904`, 0.5991223844407537, 0.9509542622051262], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3655601623085809, 0.5825119401501441, 0.9495478291531627], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.34564944927607094`, 0.5553514469500941, 0.948023190099751], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3229574572739239, 0.5209145682087215, 0.9465306390135556], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.29579623539608274`, 0.4796952823837385, 0.9447441272250652], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2648805022337195, 0.4327782310286967, 0.9427106648870012], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2295264807827806, 0.3791257288768067, 0.9403852770095076], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17093988423227346`, 0.290215970707994, 0.9365317815424864], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3793083200095458, 0.5978141320328008, 0.9508434903681625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3776062058407305, 0.5959196180052542, 0.9506830788163019], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.37295395471783516`, 0.5907414958948384, 0.9502446388832226], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3653666935178667, 0.5822966024573996, 0.9495295961641402], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.35402089027665884`, 0.5680557656630798, 0.948573816213019], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.33998073894499525`, 0.5467487341396564, 0.9476503343468857], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3214309221240565, 0.5185979313156074, 0.9464302321521467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.300467190164716, 0.486783822823848, 0.9450513562516236], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27533121111530967`, 0.44863800193301623`, 0.9433980534993035], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.24682103527052476`, 0.4053715725966597, 0.9415228151367688], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.21418767061841604`, 0.35584788065540873`, 0.9393763766992307], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.170263747105254, 0.28918987955418485`, 0.9364873090605971], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3550027446050157, 0.5695458066627469, 0.9486383970459461], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3534675664777882, 0.5672160533731838, 0.9485374216982957], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3490155806928653, 0.5604598155506428, 0.9482445952149097], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3418263289084781, 0.5495495617520025, 0.9477717268321469], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3311092434234766, 0.5332855434466462, 0.9470668174711717], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.318084472639403, 0.5135194315917295, 0.9462101216033353], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.3008349186099372, 0.487341879598971, 0.9450755433520901], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.28132407093496037`, 0.4577326370317696, 0.943792229974969], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.25794730395454596`, 0.4222565585194167, 0.9422546382578093], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2314683434582506, 0.38207265788512074`, 0.9405130017700857], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.20110899223264483`, 0.3359999597842222, 0.9385161350937852], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.333747881507687, 0.537289883820983, 0.947240372183261], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3323135427786867, 0.5351131622321526, 0.9471460294817591], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3281325882507078, 0.5287682356126836, 0.9468710299038693], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.32142300364417176`, 0.5185859144009363, 0.9464297113192577], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3113718538558461, 0.5033325057782295, 0.9457686034476941], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.299209510326669, 0.4848751949663114, 0.944968633174329], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2830947051045575, 0.4604197133443285, 0.9439086922914036], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2648491490936999, 0.43273065017810786`, 0.9427086026545103], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.24297670691880527`, 0.39953750261824356`, 0.941269956927736], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.21823984678335578`, 0.3619973760023799, 0.9396429059636453], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18989680811977405`, 0.31898459045550304`, 0.9377786609410221], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3152319498713657, 0.5091905044239159, 0.9460224987646075], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3138852212044375, 0.5071467379799586, 0.9459339185582315], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3099650735986623, 0.5011976063331824, 0.9456760733868382], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.30365850822803997`, 0.4916268984410719, 0.9452612631316084], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.29418918565633545`, 0.4772564582816589, 0.9446384245686212], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2827970470444782, 0.45996799387781484`, 0.9438891140251657], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.267624475506151, 0.4369424258179134, 0.942891147952916], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2504672453436364, 0.41090498253887353`, 0.9417626422442613], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.22994044712348516`, 0.37975395528709727`, 0.9404125053776212], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.20670989012963492`, 0.3444997619039835, 0.9388845305276912], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18012255952715744`, 0.3041514011286197, 0.9371357660663776], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1819005812045595, 0.30684968856404776`, 0.9372527142913565], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18086810967149872`, 0.30528283198378064`, 0.9371848041445527], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.23832650371193598`, 0.39248045430170314`, 0.9409640928217207], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1781191578302442, 0.3011110818256545, 0.9370039936164961], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17635064249333507`, 0.29842722100798647`, 0.9368876706649101], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.2053375231915131, 0.3424170873713864, 0.938794263980622], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17326672707948165`, 0.2937471373403441, 0.9366848281246762], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17119750480171692`, 0.2906069301403068, 0.9365487263686927], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19037300108690888`, 0.3197072506549763, 0.9378099822252121], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16892641153976007`, 0.28716036787882904`, 0.936399346679388], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1680075318124711, 0.2857658957785585, 0.9363389079600848], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.16569800000000004`, 0.28226100000000004`, 0.936187], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4146419607434438, 0.637141739569992, 0.9541734221946233], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18844994996132786`, 0.31678886964995795`, 0.9376834947821518], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1767942348085822, 0.29910040715970576`, 0.9369168476623234], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17626807322373245`, 0.2983019156612897, 0.9368822397246462], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17365221296471717`, 0.29433214242430106`, 0.9367101832092658], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17136400897777965`, 0.2908596132948074, 0.9365596780731008], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16946083585565327`, 0.2879713987200665, 0.9364344980928514], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16844627152685904`, 0.2864317177276396, 0.9363677657808175], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19945035463869268`, 0.333482847064748, 0.938407039279622], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1866909317850775, 0.31411942151893124`, 0.9375677965001609], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17888737761066906`, 0.30227691563269576`, 0.9370545227753113], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18170562856722103`, 0.3065538326369127, 0.9372398914078217], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16892913079411517`, 0.28716449456072124`, 0.9363995255365831], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3983037123560039, 0.6189566839946137, 0.9526336642709015], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.29210650974334573`, 0.4740958341343202, 0.9445014379084888], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2564410888795583, 0.41997075893466146`, 0.9421555679361732], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.21515852696121374`, 0.35732123134886284`, 0.9394402341467762], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.29519958205185126`, 0.4787898141082345, 0.9447048827375415], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18568519444813364`, 0.3125931361793837, 0.9375016447778026], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17964808622473674`, 0.3034313506553103, 0.9371045578920212], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18410693570683057`, 0.3101980046769743, 0.937397835830646], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2270354046050448, 0.37534532527627246`, 0.9402214280863049], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17417212904952717`, 0.29512115588625704`, 0.9367443803532204], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18119966492076908`, 0.30578599309515897`, 0.9372066119764692], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17885706001248663`, 0.3022309062981147, 0.9370525286549144], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.20320040453290103`, 0.3391738420848736, 0.9386536963841352], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17055268860481124`, 0.2896283709560266, 0.9365063140007085], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1761433639844608, 0.29811265960345573`, 0.9368740370551532], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17370507349026607`, 0.2944123624203402, 0.936713660076119], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18406287209167427`, 0.31013113468284154`, 0.9373949375748799], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1869456971318821, 0.3145060479268105, 0.9375845535259462], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2631753745020311, 0.43019056587663995`, 0.94259851121412], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2186453648565694, 0.36261278150372905`, 0.9396695786524331], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.255185533375867, 0.41806535492122854`, 0.9420729845855959], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.21742279299304243`, 0.3607574327528169, 0.9395891647794382], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19175261601843624`, 0.3218009245863922, 0.937900725504356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.21837538102197798`, 0.3622030598462793, 0.939651820640464], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1971277799176152, 0.32995815764876574`, 0.9382542734306658], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18239427528086558`, 0.30759890807018353`, 0.9372851866996743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.32349902795552576`, 0.521736444220772, 0.9465662604745979], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3241815237154715, 0.5227721850990752, 0.9466111511914523], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3145702599483924, 0.5081863380360703, 0.9459789765382131], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3193003924850773, 0.5153646853834968, 0.9462900979441614], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.314903920262393, 0.5086926937483832, 0.9460009228293996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3196334948796574, 0.5158701944093034, 0.9463120075385593], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.935049158726189, 0.7852874543910304, 0.4508238615572031], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9370704594572581, 0.7934888648643167, 0.4578924574340263], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9360417133056509, 0.7893147361300524, 0.4542948775718241], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8939673665739868, 0.6175878992788719, 0.3082236843876496], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.895113849641467, 0.6232502784542617, 0.31116796731200635`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17772721309783734`, 0.30051627493422167`, 0.9369782137054145], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17292695630941662`, 0.29323150853140195`, 0.9366624799221971], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16734912385221132`, 0.2847667100267005, 0.9362956016026636], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17475069087431558`, 0.2959991688611752, 0.9367824348827627], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17316224792793503`, 0.29358858202829957`, 0.936677956076109], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1710627332668547, 0.29040240375922055`, 0.93653986185822], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17003449989380814`, 0.28884197891938773`, 0.936472230473648], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1665758716790814, 0.2835932391687847, 0.9362447414414754], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17073384879735704`, 0.28990329576575125`, 0.9365182296951144], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1788489539686008, 0.30221860474035184`, 0.9370519954851246], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17377389547928082`, 0.29451680518985185`, 0.9367181867979004], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1692163619574368, 0.2876003903930975, 0.9364184179804358], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16876017491735718`, 0.286908090758005, 0.9363884125731486], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17591144096950362`, 0.2977606982268319, 0.9368587824689601], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1781786079668142, 0.3012013020735739, 0.9370079039107491], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18264184512994389`, 0.3079746147455571, 0.937301470446254], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16740348093045412`, 0.28484920115890283`, 0.9362991769043014], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16625638809708362`, 0.2831083977598826, 0.9362237276156603], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18122391935584267`, 0.3058228011038825, 0.9372082072962371], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1780864542986331, 0.30106145164984616`, 0.9370018425628723], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1788029586884071, 0.30214880329292687`, 0.9370489701753411], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17683560099441462`, 0.29916318359314403`, 0.9369195684964217], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1772140940288347, 0.2997375764771863, 0.9369444636307751], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17467790146923906`, 0.2958887052264252, 0.9367776472067579], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17393633703788872`, 0.29476332300352864`, 0.936728871286275], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17258696949419997`, 0.2927155518569869, 0.9366401175094881], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17255750246154988`, 0.2926708333223539, 0.9366381793344885], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17029673044854396`, 0.28923993436617557`, 0.9364894785186529], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16777800385320546`, 0.2854175690869116, 0.9363238109071297], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16681367762884539`, 0.2839541283606734, 0.9362603829738976], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17529662476492294`, 0.2968276663853182, 0.9368183433310532], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.1705313466830261, 0.2895959829147937, 0.936504910249617], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1757789795124399, 0.2975596775701007, 0.9368500699023595], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17399211164682965`, 0.29484796534981383`, 0.9367325398250771], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1698979233292296, 0.2886347132640473, 0.9364632472385142], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1720051257385821, 0.29183255829446747`, 0.9366018471130697], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.1922723641028802, 0.322589683094608, 0.9379349115981952], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16957124449682479`, 0.28813895249796595`, 0.9364417601497608], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16828367406044892`, 0.28618496331163723`, 0.9363570710377082], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318453831372923, 0.9952073922772255, 0.9088071427416924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8568207105123158, 0.9912730883306871, 0.9915432467212227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7712139005692398, 0.951391209256319, 0.9857344963569141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6827707378891782, 0.8985168312057746, 0.9790113978800743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4879157607117302, 0.718698103082423, 0.9610789307550823], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5885660776972852, 0.8192507249517541, 0.9704309795055356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3820244346126325, 0.6008372648579939, 0.9510994638900887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27439530134101586`, 0.44721768539988993`, 0.9433364946396815], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962372383272387, 0.9916956857667487, 0.8150197643850713], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9875449185662045, 0.9640841592286417, 0.7188587980443467], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745173451182105, 0.9218017272539333, 0.6218986076210459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528860760945685, 0.8504035818031468, 0.5233522860968369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.928159736843991, 0.7573336838753183, 0.42673118778448693`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009688245626607, 0.6470067892502124, 0.33164312518965805`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732032365047899, 0.5118086448140546, 0.25830039131216265`], 
          Opacity[0.8]]},
       VertexNormals->CompressedData["
1:eJzsvGVQVlH38A0iKiACggoooUiDtCC16EY6Dbq7S7r7olO6GxRJRcACRFBA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        "]],
      Axes->True,
      AxesLabel->{
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(m\\), \
\\(2\\)]\\)/\\!\\(\\*SubscriptBox[\\(m\\), \\(1\\)]\\)\"", TraditionalForm], 
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(DM\\)]\\)\"", TraditionalForm], 
        FormBox["\"\[Alpha]\"", TraditionalForm]},
      AxesOrigin->{Automatic, Automatic, Automatic},
      BoxRatios->{1, 1, 0.4},
      DisplayFunction->Identity,
      FaceGrids->None,
      FaceGridsStyle->Automatic,
      Lighting->"Neutral",
      Method->{"DefaultBoundaryStyle" -> Directive[
          GrayLevel[0.3]], "RotationControl" -> "Globe"},
      PlotRange->{{0, 1}, {1, 20}, {0.003456064732566246, 
        0.04773531627638813}},
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02], 
        Scaled[0.02]},
      Ticks->{Automatic, Automatic, Automatic}], {192., -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.},
     ContentSelectable->True], InsetBox[
     Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJxsvXc819///4/MENl7U2ZmQzhP29PIqCgjTVEoShmVtBMJCUUUoYWQUUil
jOyRmazM50gRsr6PPr/3eZzn5eXXP10u18u53M/93M79rPvjPA/pgyccjjDQ
0dE9Y6KjW4P9/2jP86IbKqcMHsvv8Kan+wmU9XcPXdVjJBxTM0iUJ+YByE8t
+j7+ivEXY10rcsQPOBcL2+2ppc9IkHvDp1Xk8wXnQzVLfJ4Yb/i0IV+O2ILz
fbmRY94GjIRwtU91Pj1fUXnvpEw3wEgwiz84UujTg/P5pIucZwiMBHq6f//6
cZ6qsxjSZshIcC9oiJAjDuI84aKsIzBmJJR5JgsTY4Zxrt/mMrjXnJEgKu6d
4dMzgnMlHSF2PSIjIahZVytGbhznVPf8HD6sfMdVtopCn0mcT//Wc4vCyuvo
dlr3FJJx3l0tckEF41DP25OLDr49DITh5bEDxeZIT8iP/q440WGO9IT8k3Lt
9WlzpCfkGXssD/aZIz0hl91nz7PeAukJueH6/YuyFkhPyHtf39+2xwLpCfm0
bhvfEwukJ+TRvgKzPESkJ+R+g41Gu6yQnpA/nA3/omyN9IRcRuZwlZMF0hPy
vEfjotstkJ6QV1zKa7lrivS0rmyh9hRyEsDe92MBRKQn5Km/euJOEJGeOF/f
fuocEekJuYTiefowItIT8vaj9wSiiUhPyC8lDebeISI9IS96Jl52lYj0hPzB
nn6tC0SkJ+TfrIzsPGn0hFx3uV6KmUZPyK9WaWTutEJ6Qp5A76ozbYb0hNz1
2mlDYIb0hLxBNmI4xgjpeXXHrs9yRD7Cre423zoaPSG3rxvnvk6jJ+RORz69
PUWjJ+RxBdo3btLoCTnzoNL3SzR6Qn5/Jc70BI2ekH9WEUx3pNETcnFTX2E7
Gj0ht7STvSdAoyfkOhsyQjZaIj1x/4M+8DhaIj0hZ8k2IseaIj0hb24S6fxk
wkgIln8S59NDxnleqCldrw7Sc1j33d2eQmECaYUouUyjJ+T9W30or2j0hLyU
JY7iT6Mn5HNLl6tv0OgJ+Qdl9/m1NHpC7qfS1blMM94hlxpfYlikGe+Qc4/c
NblDM94hf3d07Fy7OdITci2/8upoC6Qn5N9leI4X0MyfkNPZNJ9yMUF6Qh6c
fnmDP00cGm9QOhQjJ0mYFKcE69LoBvkEA+d2LRrdIBcnhbcUWyDdIJ+OGbrw
2QLpBvk368cT/9oFdYN8dP8g+11zpBvkirINto/MkW6Q2/tUp2WbI90gZw04
vOU6jW6Qu294TCynWXcg3+oV2W5jgXSD3CU7r+u6EdINcqJM1uBjAtKt+WZt
ghxRhnDEcNMLBwukG+TmfQXvLC2QbpCbdLUrWtLoBrmUoPKzkzS6QX68J96J
lWZ9gVx3J4+sNk28Qe79jFVChybeIE8dJq8tpNENcg0fKdlnZkg33P+A/BqK
GdIN8q02Xxs3mCHdIA841PbUAdsPWJusZSE6kHBeOQi21G9Fuv2fW3TyBOv0
vI+lNOsy5L52SwIXadZlyOWObXoZTrMuQ77jpVZjCc26DHmgfcVRDZp4g3zb
wjPOMJp4g7w4yK3NiibeIBcg/L6hRKMb5PY+xpVEU6Qb5B+/5wQ/pYk33P+9
ajMdJkg3yIWTPw9/weKNqYXtjFzNJM4V7nTdjgBIt01ndI72FG4gJH96dJRC
oxvkS9Ii2X00ukHe0r3hTDKNbpDzsnjdoNUN8rcCZcfW0OgG+dVrK0OJNLpB
Ltivzj1uhnSDvHxEu9HVFOkGufJzS4dcE6Qb5EQnpypnmniDvAC0G5oaI90g
n3TRp2ukGY/7SMcaCn2UCGGBZUcO0egD+cOGWuKkGdIH8qio4L/3zZA+kBNy
nx3yNkP6QP5GWErl374I6gP5udqcpX1mSB/ISQIGpZmmSB/Ia6rcrjCZIH0g
dyvJbdxIow/kj3uGO+uNkT6QD+fkuckZIX0gDxZN0b9mgPSJPJiqEyOnSvib
zDcqb4b0gTxnSdm5zRTpA3ngqMjPy6ZIH8hPbbG5K2SK9IG8eW3biK4J0gfy
2SG3YUFTpA/kaS883n8wRvpAbl7VpzJthPSBPO/lUcKiIdIHchZ1oeRPRkgf
yIuEp024MH6Q0K4eIzeB86ejj54E0Yyv0s72JJ+eTYQb43N//+03oD6QNzS1
5IeZIH0gJ7p/2L3PBOkDudOXyMYLJkgfyOV7CzZz0+gDObuJo+cVE6QPXp7F
+UIYjT6QW7wTeBpDow/kn6dNUuxp9IG8JuiD+UkafSAXPus9PYyVt4x9xEmM
Gce5+OIR6Qma+DmTyXRJjqhBmNGLbpsyRvpArhIvMDxkjPSBfJDz16teY6QP
5JNCDQ9UafSBfOlb+wV6Gn0gt2i4/ZxAow/kdRtr126n0QfynU94wkSMkT6Q
y5EiTflo9IF8YVpJVJ1GH8gPbtkbIGlIc678Fz/pmgS+9iOZd2l0gFyRp+bS
VRodIG850M17nkYHyP3KmYb/GNOcK//HP2vs0nCh0QFyavm16//mAfxc+T9e
rf1EMZ1GB8gbfNILnGl0gNyj5hLHRwLNufJ//PjupKpaQ5pz5f946hX2C3U0
822G+PbxlRUtgoCFf+8+Gh0gZy5eKrKl0QHyyDkll4M0OkD+scFhSoUmHiAn
XWCxTKbRAfJ3ApNNszQ6QJ6rt1guaYJ0gDxCXe1OMs14gVz02z7SIkA6QD7V
89o9kEYHyLcUnw08i+lw6C6I9emhAPdlWbYTPX/Bumd67Rn/+nHXC/mYOgog
eZE6YxhYCQv6lwMGsfI/d7AzEmPIoKDypiodnSDh2dScN8MWRoK/TqCf3Csy
YGyKPBPDKUhI4KhvL8LONS0uGjt6FMiA79X0QqGPGIF0iduzF9tHZSk/DpIj
TgCht/fzfVwUCPKf2eNuY/4f2qH3vpA8Acw0mkSIPIqEuSZWvkVs/FIETnwo
9Jn4/+K5RpngwbKWMIBxy7OtpJWVUTBB3Jrl80Cd8EP8FIsNZieLq21PT+EY
YGBqden5o0F4+DDPbh9W/s7/zZtjQKTCh4vooEXoXr/F+yXGdUzEQuXoxnB9
1gu2SC8YIH1gfmZ9XbFUGDb/Z4Vy9K6sUPA8w2K4cuE2jMepX7fp8SHj5xTv
IE8Bg82MhIWdcgMr30n4PnzXAG/2ye2MBKrcV4eezZP4foAhY7OBIqZzMJl1
V0/hBL4ObkyvbjTC/NEe8ZlYWRnDx3XebeFP9RgX26ZbVegzhse53X3BAWmM
S0SmK8bIkUFdqNyAj4sQYVP48KAJVm/F/82PEyBdyDNSjm0DoffKkK8fVu9B
ORZuYswYyJ2T4Cf+UidMORw88hizE2x4qrDQh4rrUMdb9TrEDJWvzi+pLrTR
JGQWbtCuwMoz959kJsaQALnjqLQ8kZXQIdK3acEU5RMg/zK/4r2ExZv1KPtJ
OSIFlB/QfEOMYSIsORZcd6fhYjuSb9DRsRO4GTQ2m5gg+46dEu7EmPWEy24N
Y+NY+ad+T6x6NlNw3tnTpCaFxWHSnbhvKy4U4Mr1vDH9EDdhqnxX1kWsXw4H
+vnLEclgcWavBZFHlFAuQXiQtQXF55jJEeuYdFnCPUfj5BJsHEVnpbEQeUg4
P9L44NUlPSw+NfWHVlYmgetovH/PH+wcMdhycnYb0vlNK4NhzOGNhEqD66xe
BBS36f/iLVSNINk2p6yHxe1Xr+0pPj3jOPd+eSzY81/cXvB17CkcB0L/4rZF
lVB1taTr37iA+us5kigrKRqEjZc2jb36FyeN/vIxw0jPTs9dyZH/9LcA31ZC
KXg+p8RP+KvKVqQnzEu8U2XqNTBC8ZPERg2KSecnuGYfCcw1QPqUNGz6UUiW
IiQtCDUdMETnTchlvlwOOQSQPqYqS+U+D6QJNs0Vnx5vQzrAca2dLfzuLwHt
AyH3CTh45TSNDv83rs+oEMSP1juuwez/KGGuUyA+xuex3ueC6/pN0DwP+a7S
As9/HJaH88C+/RHdfsaoPOQJzJMWQTRxCON255Pdx+4bI318Y0t4isg8hPLz
M6//7esOXetkIPJQcP63IsR4WJOR0Fn2hJ4YQwFfxep9isjMBBPd5nxuU+QP
HF8tIRaXX+ohjq87DuK+Tli9X3rjYn2KKIAxlqE9Jp2N8CnrzPNKTB9+usd9
K5NkEHIlNtWlio+gpDdm0L4Z9S/UQSRxYl8pTb4U8o8XbBLEzFF73QOqJmPk
6Agu/N9rZE0Rh/PewU/2+UtGqF0ZGfHMvVh9uTkhBR4mqDwdT4lusc8MaA6t
2OVvhvyBcXj8SWp/jSnSE473bTKvd2nRzBuQFwoujgjR6G8gfuV5z2ZuQhLz
Fuk+I1Qe8uPKLlv30MQzrDc5IW12P+ZnxROOokJVKt5eU1LF7mx9zM+1GUWF
ZNSuiTmH0H/zT3Q/IPZspoLbp/eetIxZAmLaXXn/zn3dTfEaisQYvL1isXs4
txsh3u+765zcUy2CZuhvM09jtL7A8uLf6aUGjZGeMN4Y/TQYcjAdKMe65GLk
qKD5weXW3sJfIE2B7+4rrLzHp3lvuWgqGFhrnRdrNwXKzW41c1hh7eL271tZ
IQNttq16vi4chNsP596RjRA/HOqTRuThInwZFil6jdlZOPGLnuhPwXnL3Em5
ii00eY//+SlVsM5jA2ZH2zHDR45IBeo3KI9i5eaAhJO+laMFai+M22xtsqoL
Zj9Ei0MhJh3N5+dAlNYeLM4rJLp85Woo4GDwfXPfBywEckHC3L99L7QDxwXn
k41XE/WQP1DP9t/BM8ex8szRXSsWDlQ8nk8L6BnvwXQYtdCjJ5ZTQCDJX1Je
hI0gIaTrLgGQntD+yDqxHSqYHcXavRY99xCPiQ5t3GKF2vumf0zyhMsUWChm
Pt9qgtZHyD36n84ymaN4g+vRxurFdV6YbsWZgQxEXWydinK9HPN6PYGOoTxt
szbql0Ed0lY6Ag9hSvfvu/PY/PzskMHbQh/EX2fp2K6hiXPIi4l2TpsJKH7g
/N8rdPXbA8xPiaf+lj2FFGD5biWWjsBMODlw01AVi9s6jb29K98RT++Y+vqR
ZrzD+NFJ0zlVh9kRD/L0lZvD4vZzww5KIiPhzZVoC7Ix8h/OS2es7fkZaeZP
yJVvPkxtw3hMS2dxoQ8F3PnZmE10WEtwsVb33GKKeKCOzkLPH1bCWUmnvQ9N
UJzA+fPe8AmF+zTzDOx3dvfb98xMkQ4wPgVUq4LoTNG4g9zhhWi1Oc18AtdB
ybChoUFDpP/fn9dIPg94CdlHEiI+ENA8BufDW1m2dFI0/Q715w/KcWqmmccg
1/mjO72Xxk84n6TcCIxapJlXYbukO1iudpogO9Afu1K59rfbUL1w3li+F9f0
xhT5z/1COrXnDx8ho7txt+Z2xGF7W9jYlKL00foO4zZU1enhEZrvRJA/6Gos
eG2K1ne43pUJjGb6mSA70J/Prw6+YqH5fgd5fjpBW8Ic2YH60ImuHZTB+Jt2
sbeFIWRAUHn85rCSMGGS9/bQaWw+Bg3uFYXESaBEenBUNGID4drKEsEW6xe+
JsLkSuYYeDM15PzAWZPA4Jp9fje2Ps7JHGMhKpHAUZNIGx5FWYJ2wznb57rI
nyD/v18dexQIG16FM5lidqrCo3f1nJ8AFz3Y9t0KVybwPtrnl4HNG+Ovn3EQ
58dBm2G7k7K0GoEU6DX6b18k4RrJTXTG9mP7tzx+KaZFKH0XF5xHs1+aux3t
ohyjQugdm3z9CLNzMuYMK/HNJJi9QF9IdpYn6MpkGdphXGJqw/jK9XGwsejE
r3cb1QlbVVRvjWJ2slNIlYWHxsG9452XD19TJyxvX/RPw/iuHylyMXpU4Liy
2dfyzDJ45cSrEIvFz46syM+Fr8fA6fa96S+3ahJq53L3hv3bzz8TTfPRHwMF
a0Q+/zmiRTA6MBNvgPEXd+fu+shSgGbO8Vq5uzyEo1clbv3bt/AVDd4jO5LB
LocRudz7IoT76+WaejD9U0+tj/cxJgP/RD3vGBdRwtatG42+YetFeUr/aTlT
EpD7+oSpIl2GYC2XXb8Wi0+962tYiROTwEniuiWPtxxhd08HpzZWbz+FIclH
axIEEJcMeRY3EC7uc2hywPTf0fLhrNz6ScCrt3jYJX0jQYLurHE2ps8V9m71
GJkJUMS6juTuoEpYS4j8fQrjjHXftGL6x8CnGi3XkAYNgqu56As1zP4DU4Gq
wnNjQJ/OSkezWpNwVPyYwWaMj0qw2PUcJIFz0yp2LdwyBFl17ayb2Hxr9Kon
SE5jAui8GtbhYVUl0HXnSl3F7C+O+xYVMlKB0odv5TdT1hA+m9jOtWJ+vjxJ
lY/JpYBz6fsNfbXXEsJFxz9+wsZR3B7HnhUrKuh8XKhULLoIRCQbC7SxdaQ6
blvPihMVWEpeHJHn/AsIbR/P3cc4ebJfKSaVBO5VTLBV9EoR/sh/uRKH+RO8
cGJ4JXQSPy/XvZl8zYHVW17Kck6OOI6ff5/N/3rzr39vdgtvivk2AXrOC15P
f65IkCqP+vZvXVDeezzFpwqLny2uHGwimwjlflFl//Jj9/drT6wIjgP/tqcZ
Lw01CCZaLS5FGNeUJ8X6xFKA1Gnm3z37OQihJRM/7bF5IzUscEMMBwWMpAuG
xpznJaz5Gp18HIsTl/n2osIuCthaxkDXO8NMuO0oAD78m8dyDPzkatA5IvGh
+XpPrF3nNR3piBJUEH6umaM3mZ6wZj63JJyIrS9FXd0roWifIxSo6kSwxM5H
w5XRPkFUwHNJQ/DE8jQY4Of6s9UK5W1ucu7e5/ZiCpS0Zb/K0Uf80PI7jdNd
06DV43aBFUBcn6rEdIt5DpDnfIpGCYgL9sd1PtJaACy3bN5cNkJ8qonuRfH+
ZSAtrlomSZNf/dH/+t3oZzrC9hyOiremiDvsPa54yo2BsNuQ9MHJHO1b7tek
tA9KLQNYHvKH3uV1f2VQeZh3Ko/tlp7++xNvF+R2ASF+XbqoXZAPOoq9Lw+e
xdsFecDWMu70N3/xdkHOIrJv/82/S3i7IK8/v+K0JRm1C/J7lMYVRX3kJ8yD
ZTsOaaXdRX5CHvh82+inyd+4n5Ab0d25P2aE/IScY/eIDft95CfkX5/q0atN
IT8htwslOm9MR35C/vrpdH6JLfIzdoZS4/izHt/XQT9hvm7g0GXzLzNTuJ+Q
60ZMO5TGzeB+Qh5bcGTfS5153E/Iyb1fvR62L+J+Qp7GkP6mShf5CXnTPVdC
xVrkJ8OaxyMqV9C9JugPzB+O2PaeVmr8jfuDf1fNs7lXXjuL+4Pn5/nfFTl8
XsD9gTwzUL1r5P0KHoeQ15Dtzpf10eP+wPxkWH5uLd+2Kbxe/Pvj3uJJUuYM
Xi/kocvvOD4J/MXrhXw5rUo1+SqKf8jfpR/N1A1G9fL9JrPYjPfiOsB68e8s
So0+h9R+4fVC/tIrvlPddhavF/L6LHfj5ROLeL2Q//nN23Gkmg6vV7u+aDBR
ZACvF9qHedcply0niSa/cfuQm/wWHntjPI/bhzw+fNFdxXgFQPuQz9yhTu54
xEA40frl029sX1ReL86+Nm0A309Czmt5pF/6M7qfBusV+80o//D5EM7x+E9K
9xKJRvfWYL3497jU4vMeZXMA2od8+l3PH/WPdISbR55XR2Hz7U+NXlPZL0O4
P5Cf/96bU3wZ3X+DdvDvMutmPuo2zQNY3mBnfeXBb2Or/OHfbPNUauPoKjsw
/0M1VZlYe2kaL9/aU3nAt2pslT7zwUKMvs2jq/wU5nwPvA6Or6o3laN3nUnf
xKp64T5wIMzXbJo8j3O4375se+/tRNo8bgfn7Qmy6UpTeHmb22+Ps91H99Bg
v5jP3PBTrqGs6i/2W/YJnRaUVX42SYm8u1pNXuUnXF+WPp5qLzy+FtcBriNR
10M7V8IRh/P2V6YA+ttkNpzDeXLl4g5deU5UHs5LUtokRwMTVB7OD3d0Wsb/
rkUcjt+JU6PFOwJYcQ7H14foMxeqaplxnpw3UTg1MYTnYWB/wX5nMdNZ8+LF
Wnw8Tktl5974OYaXhzyAWVpSRRhxaH9mMjay0XB0lX3Yv7vzX4ocVmfB7Shs
uJ62dRvKC8HxBcfFM82UB/7v1+N2YJwve/JI9HHwrvL/mmWLB/sLXrzfrY3p
+P3Wo3tikK/jup133WoM59Cfxm5Ru4dXR3H+3/jcZu+h/f7UetwOjMN5ayaV
gGPrCHC+utRHWnlUhc539hHqGQDbn/dY99jk5yJ+XIL7aQ+2H9N+W/OgMhHx
q7nU52ex81GkYvF4+yXEU4was3n1UP+eP1vCTjcigPu5/UOnn3YVuj8GOZz3
lDZd39/8HbUL6mzerB7I7CmE8zPmh1KjnX6ssjPrxPZ8MXIM51AHD7kTIgPf
RnEO9fz6s+3mJ9XRVXbwe7mRWTK9kcK4bpBbtX9/kFXHj8eDt2D5m7w96B4a
LP+H+ejWhePo3hosvxQ/53m6mQy6GmQE05j5cf3heHwxkb31gLc47o/Y+GzI
+Me3+Hei/47TjvhKqcJ+8VXjdA/zo3ubJEVWj1NGZmvzAeFV41TVqUNwsANx
GM/MG0KenH0kRvjvPMyi0hy201MEb5fAsY5h/stjuJ+QM8kJV8x+H8U57Jfp
b84PuvQQh/0Cdf76+kGioKMEAa7vYiGeos9E0L01yDnc+u/fUkT33P67Py83
0RGYtpVaNR8G5vYc0/OQWhWHwy+WJE5ukML9aafrOUSqR/fN/rtuWqruHU4e
R+Whbm3XKMMbahCHupV+0hMT2YL8vOxn6GZxdwy3D3nwyw8qXtj6BTnU03/c
ePHmOsShnvNdB3J+WKP7aXD8NvnyjurkT+Icjt/MNZ8krgkjDsfvhYQzjl9D
J3AO98O7VTfeVhhB9+Lg/lP5Q9enM9aI/3c/bNj8Uonuihyuw4lKvyfcdM34
fTDIDcbLyorOta3iMD45jjn3B/QiOw0cItYuR7tXlYfzD30sb26pBCoP+zfJ
1JusKymH66ZnZ9jtVT6A24Ec9m/n1djIrkZZ3M6WKNZHw4WDq8o/fKdvdt94
eJU/MB6+XWQeLdwoi5cXsq3SeCUzssqOU9yZgtttq+3A+Kldt5aXJ0QOjxN7
0ffcEk9H8fIwTjopOz/b2pOAxYWpbJ8dKB6mGYM1wnVI4EZCV6T6DxQP3KKp
SZXCJFCV9977d4gsHg9+Xjqvk7IncPuwf58bl3vYuKP7ftAfQkEkUU65Cf9+
Df2veGMdKdHVtoqf6h06KRDduYrDfkxNcC76u2EDrs/l5PMl90f78PL/7S8e
xQ8JGU+RbvzHBbn4i4dWlcfvw9TcNOrTV8B1O8DfNXlxG7qnB/lF1fv58qw/
VtmB/RJne4dHLG4Drg/kQzm2924eRPrI9+8eS+FE9/1geRmP8H6RqFGc/3ce
Sxc495d1qyLerosVe3rF9pzD7wP8Nz9wad7q0zb/javO4wWdrv3VlxCH4zSK
WrqvTUYJb9cTjnlpsn8zbv+/58ESbl+eKgtkJ9PDYs1l1dZV5eH4rSg41uBr
hHjxN5WuH+TuVeVhv2sbuvmkbVXC9Rd1PFSVUvgdLw/5mJ1n0tu8gVUcv4f5
hefAHYHVPPnzgRah/RvxeldeWN26eHlwlR0YJ6nvWgh7biji/ZLTd3S7xR50
XxFy2O8dWb+seS4r4vNkK3eRVmPmGF4ecl5dXeMLaaM4h/EA16mfFUIyatdX
9+9y/Olv9xJV0D4nc+W79UARfg/wv3mPQM+Yl+NflVf1o2J0Ydq5auVV/dXP
Fm2wN0UF1+HG+eUfb9S6cfv/PedmazY5+YaoEP57Ll5+Ve+7NgjpaX7gvNkR
tgF0v/F/5d+ctr/Q2jK0ivOVWqcWHvmxiidvCMtV2TmG8//m62rJaQscTkgH
qCfPoKux0h/VVfkWJeYH3YV9arifR/Ia3vWmN+P3BiHnfd05eulHyypuYPTo
u//jzlVcdDYidYsout8I/YdxKCjOvo5HH3G2t4V8pkIT4JeLRgiduyoeJ1+S
cq8d3YbuMUIuaJHoJfJhFOf/1eGphN+Fg5/UcX+gDk/TLWtnlhCHcSXzrOTH
2TjEx4Mdqy711uD3iyC/e0D6WbJNwyrufS3A63BQ2yousdcv861vxypOeW/q
bPAM3W/8b36P+PUku84jVB72V4VOiDmxHPHEGhnfSYVG/L7Tf/NaGoVeEZde
oPIe5z+SLbXbVpXH73VvaR4rYdHE9fQ71afQtBHdM4R8Irfnwq0ydC8R+u/g
NnAs9P7q8nA+cT92fEu0JuK8j5ydqpNGVpWHOqiFxx+Tfq6F+1khU96v1F6L
f0+HfHHU/STf+/ZVHI7rkV+GrX9puH3b7/4wmnuGkLfGtR0o/f/hLwI0dYfP
DeAc+ikxzX0rSADdS4Q6XMw/fHhz/tCq8uvLU7Mre36s4rXT09f8YjOBk5+0
562VJTwf4m0YpJr6Lhd0LK+IVE2hfGAgY8sHtex80Jr/0mYxE+X5yckchUM7
CwGn5WW1j3UoH35wi/nThPliYNG/hyt8CuWZvzaFJdmkvAWXzqj9tBNAeX6r
Y6VRDKbloJSDsVlwO8rz94eFvHcJqAAhzaQ91ByUv73fILR9c/V7kJDkVONg
hPK3stlBE0/zP4CH928KLy2iPHMEp3jOZ75KsCU50vuRMfJzxrvi1FDAJ9CU
Ev3ONBz5ua/u0Fa6js/A83Ecz0QTyodXKbMsiW2tBvRPEo/cFkR+qt969n5b
Yg2ob93hKkzjZ+KEzTXHv7VAuL3p6nEH5KfNfbp4medfAIPzw6D+aOSne0yz
chhHPVDJXCcq3YXy9n7hjyu++zQAp+kLpQekkJ+XL53abdDYCC4ZUt0eH0V+
WurLBOxIaAIvbruvDGajvP3OkvB3SxbNYJJ8tGl9CPLTVec328v5ZnCRT0o6
TwL5mV9xsPbvqxZw0CbD+e8Uys/H+SukdJ1qBbu7zet7w1F+PlBu4lSxThuw
ODoO3smi/Lzz15cW8bNtYPt0eN6jUpSf17/hJ36mpB3EE+7xfFBC/kjq6vza
FfIVcLOMWmnNojgseOSynyu9Azyt3jNOV4Ly8GaqxDNtAZ0gVTJsvVcyysN3
FW+OSDTvAvFnnm5rDkN5+OMmco/3CXeD2/XNB7Z5oDz8cuP6YtnJbmDMs1Rp
9wTVy9b0iE3nZQ8Ap97EJqiiPPwmFjNfl9heoBP0earBH+XhdxtMtIQFfQPK
oS22TMXzeL3nAm5vyXLvA9JX+15uX0Lj7vELzaQG0+/glukM0zZpVG+17Nl9
Vlv6Qdh8iY8NJ8q3r3AoVFqV9AP2R0Va9v1/cPub/7QpWm8fAHEWr+d35S/g
9n2+X46yLhsAXIFd7irGKN+eXq05Yw0GQZtVp1H2C5TXZW0KXHxwYxB4q0is
/+n8C3130zjYL7M0CCKI5temXv7B7dfFWFU+9RsCLzxOLvyiW8DzqGrT2lnq
I0Og7nLiyemdK3ge9c5uiYgi52Fwxm7gV3ArPZ7Hy/S7Ffx01w9gEyzLFLd5
Fi8fXR1yh11oBMzl324vPrOM57dzMvqzcu+OgnTCozXL3//g5dm6PPP7n46D
QJ81asd/oTy2g6fzcEUWGdwzyxw8mYDyw0+v/34fwksGY5vPLzdloO8FjzNU
51mNn4HNHo1muzJp8rSkrMl7j8vBfWvSg5vqiCv0dK+ZVq4GF9jLN1R2ojzt
+FejtNRHTYDEwWvJUIN4aQav2pvFNlApTXacMkW8nlHcti28C3jfiKym10P8
jcL0O3LnN2CUWhjPfR/le00onp+6JvuBpVNOafF2FpwzaOpeuc0yDHZd3P7s
hyw7rvOexS8R03NjgGJrIpwzyoHHQ58LPcHfZAw8bw9TMbmN6j38dvNvKnZu
8nR5B7q0mXE74aVMGeMlE0CimlBQvx/ljbdsC7C9tp8M4kL19KrFOPB1rXIh
4dJD0RHg9N2gOSGMB7dT+Vu1t5RvHMy+ixMMl0V52j+yW5XJJ8eAzy+b1nMP
eXD7G3cZBYvXj4JhOeaoE8LrcT+dr1jX2CiOgtfZ5+IqN3Lh9pekfNtfVGDn
ayC7TTWbB7e/mElZ9Ksngwt5N/jotVCetuNGjxAoI4Ou48eUXYRRnjbPq1qb
4yUZaMtbG71e4cXP9bctX9t1JZFBVJ/qXq4RXvxc76X82Dsjggwm4rlOetXx
4nkeU46oG6fOkYGp/dS1j3m8+D5zWmp54G/BN7CGQTzs0xLK6x4Qr6/Lvd0P
iKffvmBN4se5tcaFgzcHB8EWwXbD068RH5QRXjucPAb09Lh+L50Rwtu7kH+K
coBuDHTt8pgaoxNE53fThpbvB0fBGZ8yams4srP4JTBkaP8kOBc22nwkAeVd
93FqF2hqT4DPeulzhg0CeP/ufHFu2UiyAvh+cdYs6EH50o8ZwZHyLDXgw/Ov
Y8+LEK/zsNR9G9UAPIVZ5jljRXHeqLrG7E50CzjyWXZnDwfKr66bzxgKo+sA
B10mTwwN0uSTV45KpYX3AO7MJ8LaXYj3bVMNSH48BrS+10iSqeK4n0OWSQF7
JMdASmYzQbFYDNdnzIX9DG/SKGA/2XXgyEVRXB+yd/CZBiFMn60Dlx5ZIH+0
xyef+hpPAsPWNLUNFSiP6pv3O9rJbAIo2xfu5j4qhuv2NGQhiEAcB/yN1efm
OVFe94LOkYDSmDjgdceDYbs7ypdeoWNLzDMuAi1qkZLBNPnVjbVOcfIf+0HO
TnILUzDKf1Yqv5ewWxkEXvQ/KEnHEHcwWRPfL/8DHGK9IBBpiPjgJUPP3Iox
cOHch7M3WqTR94uynJjabWNA7KB8uJOmNO6n7Jx42XDeKHhrfiNJIUYK1+2j
ZsTosvIoyHf+6jY5hPLMylX3int2kAD3QEtJjxnKj7UzCdaLkifB17WtYq+Y
UH7sgkn8gMutSZCk3Rp6rVIaH0cbLwv+eaA4CQ7tax10uSyNj6Pm9/Fre6sm
gNKNVlMNI2l8HIXQCUmKeUyAn69as5jppfF+0Zc1tbpV2gyCT9hPXHmB8pZG
OpN8DzR6QL34oxBbmvzniQ/hqgHbvgO/Q2tjxcMR7/atupX8bQD4u1Vl215E
ec438zLjP/f0Azee9Jcf8lAeW2xljsjUMQRiPngHpUgjO7k8sn+1B3+Ax8Ze
+RydKG/pTeZJsdcfAxqPuO0OkWVx/R8/j+yYkRsF6w/J7DyTivLSuSf36LV3
TYAv+wT2hWyQw9t78Jl+5h/lJjAaIMN9I0ABr1eHsVmo4k8r4DzvasK3gvJ4
AfffdLsJdwK+YuKNz6U0+eFC9ksRkt+B5zHvtnsaKC933nSk+6jDALjsP7Wz
J1oB5yafDyj76Q8BwpMdiyIyiGvevStZ6DUCHlzmP9u8CeX9vlZkdRjH/gAP
A1++V9RA5YPJpVHNpcPgkY8pxyVN5M+hm3fXxAiMgzi6VLXtGSi/Vy2wYq6q
OgbO3+iL4sX8gfGsmu4VUW08Co5wi09NhqD87aNj43ZLRk/AYcaXzG2WKO/3
XIg1wmCsBEz7AtGgTpR/865PTP7hXgmEfNfeS9qNeDDLxr9t083AlTc2MHM7
yrPd+hJiZrauHjhzzfVf1UTli8T4el4Z9IDEnQWNX+xR+T/PqrdXn+kAXDck
hYV5UfnOQjaPsK/fATmXLo13N8rzDJRXrLlm+Q3kuz3Z/6cZ5dlOb6Dczi8f
Ap0Nb7YF+Cvi5ZUGSgJyMkeAumn8tIk6yqfli7eqSlf/ADz6OitfFFB5PWfS
j5ixYTCj3cq2UxzZZw7eQAj6NAauTX9UrVlE+bcE7vA9nCujYBdLyVrF9Yp4
vyhlkk4+2joKpEWyR2/Ib8Tr7Q89MbGR+wDgiTjbPB+G8m8vnb5VPPxWAcKO
kp0zilH+7cY+W8ed0VXA5Qv/HbkVlE/72Mwxy7ajARyITdhva4F48jNute+1
3YCtfJPU4EeUZ3tkFEW0m+8AVmOXLAIEUfkLi38WuJn6wFnW7VZ3Z5Xx8tRZ
hTTuVwOgWlPxzt8TKP92rOBMgsCeQXDc20jvTCjqF7rMwsp2oxFgM5LQ5UZT
fi4mIE5UFBvXJKZU225lXJ9rQro8xOAY8OGTcbloG8qbFdclk7nO5wOOuwrL
Zg6Is0SlpR1jbAGb96TIpuShPNh+Pf9hpowuUCmTc7m3DuXZbN07V7SS+0HJ
Tr8Z8B3l9+aOkrmH9bH554DtduefiDuPp6kxDD8DqpIH6lTIKE+1nFypZSNX
BjJGBsv/vkV88595/tdqzaCd09XdagbxmVM2BOGKVsAj5uDJ4ob4tkuFTyUM
O8HmaAa7USfEedM/lHUJ9IOYBRW1O39Qvi7puzPLi+YOwCJ0bMEgBuWXhExf
VuyVHwTnbnjX2UehfM63QCd11dh+sDW+xPF6Ksp3OSbVjj/KHgHCF1L152+i
8lkmjopLZbVgc2e11cQPlIfRM/+rbPmiHlwMiGHunUf5q6x5BhsiUzv4HWDD
63OaJs/zRkch2acHcNapmszR5HM2nP3iXvx0ANhohGU7PUJ5mC+lnzpmo/tB
Rm2Zm/4CymuN8jSHBr4bBDm145xtE8hPzyeRPT3CI+Auc9We9ZHIDgcPZ2HH
ewqQ2li5030MnTfLxOZKz41QgMK0vuPhOHQfrOxP+zkVDio4F3Wc9DoD3Zsq
bcrX69WgghalxEssxXP4OchjRxlLeB0F6HpVPH1Iz4rX+/vidipnLQUkXAmt
7itkQfvDTNk3Re8oINdXcZ/YMis+P/gcudRQcYMMum9xAfJvAXy//ZhkL/7A
Atsnr8k98eKxAL5P6Dgl7R3ASgZ/Q+xSj9sL4PsEjoWfb2yrSWDt9M8mJToB
fJ9geKmCTekGCYh4R9NPZPPj+4QzbHf2MFqQgNKwhuZTN37cn+d33DP7WEhA
17XloCcHP96ufsFNf4qrJoFlm3/shrd8KE+esmwSe30SuFjzVo548eH9q/Nj
an/fbTL4MXPogtoMape6v7xH/1kyeH6z97b7C9Qu5ZU9xwex85Gf+O6UO4dQ
uxQiIk4OE8lgy6v6nPciqF3SwhUBI5pksGhiVvGrGbXLhmuvbdM1MigMcaa/
sU4Qr3f6beSB5G1kcE7Ih8P+pCBe7wPPD6eOkUjA6HWooEiLIF6vEf/s1S0p
JMDqECMzpCWE1zv2XjmB0YEEGinpqi/ihPB6o3z3P2tmJIG4W0VbA2aFcD11
RONKHxZNAteNtcYGe4VxPQvOsLJM9pKADO+DC4R5Ubze/HoJr84YEri8J3si
9oooXm+enM6XT1h/DSe/dxzlEsXrzQ2xUs1fngRmQ20fdB+I4PXmtByISi2Y
BJkbx9RuK4jg9XZ5l939qUAGb7aYH/7uLYbrMDe2nPT6CwnsTPeIsVgSw/3R
8eKOP3KSBNh2in4VixTH/Tk1Lh3Nz08C7+ibhKfEJJA/Xlq3PpVMgtO5V9w+
vZDA/RFTGVGVvkcC9DZhXmHNUni92z3u8tftIQEW8lGP01FSeL17U42WzoiS
AEfkjkNHbaTwegO7fw5L900CHlWd/c7sUni99/hS6upSJ8Gm+1ve3I+RxOst
dtBvLjtDAleZ3bS910nj9R4vqeA72DgOTq5p7Plai74vE2L1q1gMxoG42ceU
7RLo+ym73ZTG+5QJQE1YcmHr2IjbL9O+51kyPgGS9TPsDpIQzw6aKPM5MwGu
PuWx2JupjPMSTd1PTFajQJv4Wmp+kzpe70KVnc9BpjHw2l/4iEiiOl6++9PW
6MPLI8BUNmnkgLYGXn5TVH2CHMMYft8elv8s8E2hXmAMHBB4wri/VAPnie9T
uhnoR0H6vse/vjsiO5wtMzsD6MfAi/XZQrLbNPHyQsabC9IqR0FRWUBqpqQW
zhlG/uq0Y+cdi74zbna3EZdeq9Yl/WEUz6vj34k0ql6XMlNX3ReFv3u6Rn/s
6+GUaZx7mOao9z5Bv+uEnOjcFpytSgW6ZcVC3PJ0eL+nq+2fJctSgQGFUcSq
hA6vd5mBdEpVhAqMJe1Fr9nQ4+3d23H2pzc3FZjbJYu9H6BH+73na3xeYH5a
h42LLwagejuedco9Nka/o4fzCeHqmY2CdIjDuHrqzqcSUUrCOYxnHt28TfRB
iMN4DuGz0zqjgzhs1zCFvHlyCt3vgu3aUXNLd3824rBdzeH+R2MdyEBr7jx7
13sR3M/2ZoubVGy8V3s8XvpJM94p+TqzKXnoHQDoT7qD8mYqQBz6s3dKKsCg
Ht2Dgv54d3LUFP8lAc6jVPerEhJ4e+1bSgcyM0jANn7SlqMMjfeS/Mffj9Ri
7Q0Sz2hjQON9QEQ5iJN+ElB/SGv4FKJx9FWDHPL4FnpnAPIDD9qkqetGcQ51
CIi2y3qKjQuRs9+N9JLRuJCR4OfVLB/Fv3NB/rGAUVAqggwSnGo+h/Gi9WJn
lNvc84NkILfjasvne2i9GPYq7NqCrSO5JoZ97CJCuP83zjw3OhhOBif4C56k
eCE7uexrk1IPkIH6qVPRx2uRnc5Uz5m+rWQw1aR5fosysqPVdV9a3Z0MTJyN
iPZ+KN4+Hb0rXWJOBqc9pjN5GVC8Of2JlDZSJ4N0/wzmrzHIDoO2yxkZbFzP
DfQriiQhHRI+9b8/rkgFsZJz17d0ojz2PWGvy1HbqWCvmobU7K7f+P7nrs+U
Sb4NFUjqHysubP6N739i3gcxd7hTwQ+rNLszO6ZRXpqfofqvHxU8d+4d0/ky
jeelr9Ef6FYLoK66V1ywzoJV+TJ11b3iQdFNmzdEIw7tbH7i5vEIm29PBvL+
5d2Gzlm9nrGebl8mgM/9y4ljzOiew71Wktq95+h3iLC9w7vaxY8KUoCdUs4p
5gxGnMt9sOmNukABejHzZ2/dRXzGmKzvbEgBs+3Zf+jk2XFunBQm0UiggHwv
a9PjnWtxzrU7oFsukgKCBXkuMRhz4OPrkGZAWVUoBdT422+9sYYDH19FXAGp
x/wpQLDhDoWzkh33n518+jLnEQrwUGxKj73Cjse5e+1pj1wnCii4wuUibMqO
z2N5maeJOy0pYE3/jvUpTMhPtd/B9yfPkkDbp8ILz3eux3nzVHi0JDafqF2d
b6kfW4fuA1e9/WCGrcuPf5PerRPjwcufyNG9S1anANe3m6R3319P2PLXLi1N
B4vPrwl5eyQo4NXvnB8R+evxuBVd/tP0kZ0CmFXUn1XWrcfj1k9+N1Vtngxc
Duf6Lv5Yj8dtlXU+5/0RMshJUtfSXlmP6yZ+er0KUxsZMLbnzh4X4sF1839w
wvLkezLYw6lRmqbBg+uW9q5X2VAFvb8B/Zzg3XmWmR1x6KeGZ82HL+Po99HQ
z7OlYF10NeLQz3Luwr2OmYhDPxmPqDwRvYY49NOq5PHP/sOIQz+jOYX1MowR
h/3LLHnBr96RAuIP/F5n48SN+1ms+cAn3ooC9p0s/vRCjxv385hZsdcBLA7l
Q8+f45Dhxv0Uc24/oqxDAaRIIy1vFm7czwafXwdmFCng6DautvguLtzPi2Fc
+95h/fjHMdHQKZ0L91MzTsX5Ji8FXD0tmyNwggv380cW0XEnKwXwxbwU+7qN
C52jC76HvTahgNCG+DvHpJH+W5br5HTsyOD99tqRpTa0TuUFtqZ82kkGt843
5uS9RHzN2aqTSztI4CXP7KKjFcqXSjjrO6z8nASmIVkedOEoX6qrn69FHzsJ
vg3tbXpaje6X7pZS5F+jMwkCrNl1d7LI4u09uSblD2PHBOB8XZq2aCqLtzdi
hK+TOWgCPBH35cy4Iou390+W24cIv3Egmsp85l46ug+5rfbG8YWZScD6Y3iK
QVkOt5/G8viufuMksKN/mc06JIfbZ4vduVXn+ST+fgv+vZvuqqe4BOKw/Guf
wgSmaPQODPTn1q/ct9aYPo8qNSJv2yN9XKwMExPXkMCRxvJ8LmFZXJ/NRDkh
ZS5sv71deXzmGrpvmeipOls4Pwo0SVdNbwaq4fUy86z8ZNg5Cg7/ULsQm4fu
OxV/0alJCh8DMTtOK23eiMofb0mZccDsePtV7yBfR9zQZeN+I4tRQNlhRqfh
jO4LPf9GuaC2OA66Ljw+fPUwundE+bBus8ryOBj3/c6UeB7x6fjj/tn9FGAb
Z2IjoMCMz1dWlzdsqfVH78ng57u22IdZOxGHOkzK0zFf10Yc6rD9rLfPEX6a
d2n+1y+3qjvbjP+g32Xg646wqZ5MB+KwXSrHX6XRFSMO42Qnx2451vPYvP37
lSt3OvLzBWdSLtsZCoi2l2ivPIv8ZOIa0mM/QQG+OeE2QVbIz33cSjUcnhRg
xTn7SVUS+Vm03m/3ugMUsPH4IYPBXxy4n9y8xQNczhTAVNNYeO8zB8qf8K34
rMf0GVLQ22R1nwP38z2/2V8eawqouJKVueKDvldmbrcOljuF3ueB5S/sbvrZ
WozeGYbl4bsERbYJ7gJdvHh5qp+C+Fds3yWxMrtm8xTKD5w77v9LyZMMdrtw
3cmORPmBtUfKq0KxeTKiSEFsgxLKD8TvW5vcJkEGH3kNslI+8+P6yO9x9FfE
9qULJ3ZrCx1C+YE8+8fmF9pJQLPOu+LOCh+uD8GKItaaSwLHNl6xZkviw/WR
Xnpw39yFDO65p0WmySD7ZWErp2KxfWAao5NXjj+yX0PKX6eYSAbPxjLmFhpR
u4QUyZpToWTQ09fybmsUatfRIwpOJR5kwNG+fC1gB2rX60fuIWE2ZKD/RWlH
HifKezD2JaQQtcnA570jP7UO1dtvvnQ1lZ0MlD4Zxu3yQvkc8elndt41JLDd
4OE9oTrULp9d2rtfbBwHZuXdp+zU0O8Ctvkf2qbPOAlIlsFhN7mk8PKvQkS/
7LQjgZs1McVKNN+trv71rw8WIoGNaheszKek0fk9qLbxUf8kqIrx6juUhL5b
qc1Jt1RnTQKP2V1+F83RdyuGs0Ft1JOTgMmVwJj8Swr3f2Qnb69sFHrfCV93
9jRyb7lLAsG2e8d8v6HzxaabbRxpViQgy1jG7z+AzhdBJV2sXNh8WFcsZRzw
A+UTPo73MYa8wdYFnysnA8dRPoFTZJhu1G8SSMqMJYeQkT/8rkZbi61JIM/D
7flhfaTD4+mtMt0Tk8BSpnrc7hLSIU3j1Wby+0nwdkIgpsge6ZDmq2hFlzgJ
VPKP6EpIIx3Snz9y58V0SAopGLzyE9U7w2gww2hGAi/k91XGUlAeY9J4d1xG
9Rg4e2Uysa8b7Xs9F3/l97COgYPb7lxNKUd59R3HXBVvzI6Dty/X2fmPquDl
d1bofJH/OIa/c4XvnyWfhyWzIg7tGE8lH5udHwdJwacUxAeQnd7OVNm1C+NA
r+kCtaUK8deHpu1fgrsgMXLX6VGGP+gelLajxo39KSA8/olvlh3K04bMRM5s
dngFDLxyGvTk0f06075XXnQL2aBq/7XWdnt0H+xus/lYjP1zYLfHrdP3Arp/
NVT5zUM+KxN02Wp/Y3mO7kFpFp/6UbScBg6asw+mdqB6u1e2H9wenghqVST8
2qTR74It9JLzZTxPgcdZQe/Wy67+HX208++XDfKoXZBnv1rz1sIF2f9lr11+
yoWy6jxioLVL+doiCfwte3Pv/m0efDzWfhVO4l1DAdwDsjeT1vISxD39Ulm0
sfXxbD1TDJkM8hcKFIK0ePH9FY9w2AnuTmw/KWBWuduVF59/Nr/R7rr9gQzm
1TsOaF7lxePn09fQRlc69D4YtK+qc76YcRS9Jwbtx8UGP3pRjzi0vzR1NnxX
AeLQ/hG7gFOL9xGH46I+2981PQxxOC50OE+aWnsiDvs9+biP2vQOxGG/M9Ue
E0zSQRz2e0bS7fkELwrYANzNT6kw4zr7NP75YJJFAbvZIuKtrqL9w8X8z4aa
hyhgLlL9/KF6Frx8j9dC/5YrFOD+beRigjdarzmjTisr3qaAmJWiH7FlHHi7
jr+1uhszg83bm3/4dvSi/to8I0Ef20cGd6vy9onp8eF6wnfVGr+P3pvejeIc
8vocw3NPzqI4h7w29MEBx0QU55BX286YsbxFcQ75Z0lbleJeFIdvyTcGjryi
gMV5pdzqPDZcT4GGx70rDylgJjrdRK6PDd1Dzi7tSIzA4lZRoiuUbS0en19u
f23RCqaAkffxPj3a6Pz78mitRHUuBTTcH9Icv4vszyomVFxMooDDLIzmkkeQ
fUPSkYPbblDA31NyLrt12HD74dlajL9OUUBUv8mJW0xsuP3uSP3+k/UUsLCG
qthGRf2bl3mW0FBOBh0NqfGcBLT+kpQ3PbQrQ+9+wH6Uk1s5tTEWcdiPrmKN
RDovxGF8xvGlSHYaIA776/iD2ZraQTJoGLQ+UkuPfl/5LKf48hlTEpjX3LEp
hR79zv3dfpnJLhkyuFIUGbEOm6/++/tu98DgvD326D7ehcvXl7ZGovfx8HvI
+/I2v5RD7zLB8ioX2OVExbF5g/HW1foMNI/dEepo2ci2Or+Kv2+5JrWVy4ce
6ax7XW7sMgX4F5uRon6tQfexz45/Xy9MAbFkvwGWJygv1OTGUVaGzTMjZ/Xv
jZ1E+Zy31z0GvxdRQL+467mP9lO4P3B/2GZA7+Bisn71vpEh5tzH75y4Dn1d
gx1FFdg6qGt6JV+eDf0OhaD+PSsD0/ON6TO+e2he9foTYbAmlQRm9tocyQxA
dkzsKm39T6B3/GD5rZ+HmO23UFZxjl/SFx6oUECqvOOQzVV0nq0xN+gP4aCA
DyK3diS7onzCtWRnI1cSGfzgqighaaF8gvHvM+l6dWTAwjQjp8eO8gl0xFhm
8RfY/u2v4p1bg+icXvYwx3PpFnaOoO5b6C7hxuMtePpL7bfjZHBiONZDKZob
H19bLMdUyq3IILqrujnIkxsfX9MpjFEPlcmgoGFJrwZw4+PrTi+Qy/xBAj2/
vZa6jbjw9hZtWHObIw7rl4Sa/MWPSLcNWwY8BjUoAGT+cK+9gnTgsjjYbS1D
Acu3PBPPOyMdZvcM2RTxUED5yckWdXWkw3evw++lsXXt/G5fjmEmpEN18A/t
iN/Y/Kk7ZRrfg3TIveWR9WeIDBYlTodavkI6JCaNih5oI4PSNbPFS9eQDmEv
PaO+VJJByFjQr1xXpMNI9bW5ndfRe4z476pOlB9JsKcAg96qCy37Ub7Fs3Hd
a4XtFKBc8cG61BnlW6Q3uTO+xsadUHqZSMYulG/pvp2z03gdds66UTwWtQP5
H0tZedw8Swa/jucXBlkg/6132P1yHyCD77bZVw4ZIf+ZslMNKbVk8EXrqYON
HvK/cl/aOEMCeq8S9gt8b43kIBPJrLIO70dWE5bFNFUquBp9vmJaFn03+T3I
1RQgSAVRl5bP2zYv4+tLX5hQujk9FfAN0oe8dl7C15daKelA4UkKSDRkChQd
Rr9TGI8ncUfSvFeJ5+WGXqptX0TvdkL7C2onrMdrEYf2rwSrH4tPRBzaX/d5
6rqpJ+L4/PPmecNRzJ/ruyrqenehe+yMhS/5u6Wp4FOtzuvMX+h9ldd5QuJK
26ngQjrrpTnTJXy+Wvilk6pqRAWPvC+1FtYs4vMVQWunrAaRCiq1F+UCbBbx
/PP9l03yxVh7eayyg11p2ruLb/rMsU1UUCrQ3VddtYLryRUiWC2mQQW74p2q
O81WcD1rBnSFGzWpgCzY/mrs0zKu5xWLfcfCtLH+SnB4MGeCfk9hkBP2Vmsz
FUgIN11hrUT35CvfdBLurKECZYYhYa5CtF7MVh/n6llHBbFum29mALRfVexY
/iYvQgULxTfn9Gvo8fuTRWpnfxVg7Wo/LL2hnKZdBUm36JOVqUB+qOoH1Qn1
Y97aVO6rilQQcMA3XfoW6secwAJJnw2Ybt/5Du0sR/34cqRabbc8Flf73kpf
nUL9+GzXN319WSo41Hugv1COHvc/68OUtTzWj/nOrCljTuj+/xN1ZldOSSpg
6Mp2E7mF/C+NCtJrbvIBXy+VfwSiaB8lLG8bJV0ZBi69M10QS/uF94vxSGjj
Or4IoLZYp/lXaRrvF+eN1lzrUlMBB8lVzJPm9zIZ+n/2O/9+AArYnqZqRCE7
CUq70hIy7gHXDTNyC9LIjoBkiuWYwx3wecQytJXmvCNnFS2s1HAa+LhE7Jal
Oe+MPgi1f1WP3l+FPL7aU7XTD3Goz3XpwDVJ/RTwW8Fwdv0xVF40KGLAEIuH
lBc2d57Zo/I5TanvRjH9LTWdFY23zeDxb7LxdXKkBRX8KfL40COF9iGdoTUh
WsexcaF/yuU06wwe/1T+9VYOdRTwy1VWsZ8B3XvZGdps/rmYAkLovv4MF2HF
+71oLNpE9wkFMKbfKNbRROvyt/5jVgkFFPClTjyLJxztD1Vv8rn9fk4BMgWx
+lu2of3heY1y3x1pFBD0gK3VZQzZr+s6evHpfQpovhTqeTEe2b9qf3aXOi8V
eD77Hv92PfrO1XD8SvpZbNxd5n1+r1MTcV+tApuR81QQkm9QstvvN97ejlpf
lhgl9P4bLD8i3XOIwRBxqPNMoHmFvxPiUGfGpnyxIR/E8XchugZbD5ymAkGr
X2tcAPouVuqkKN13EePzXIOzr2neBWo/4escifFM1Yq7KlO4n7bcwcNZ16iA
441D+FPlXzjfLtZD7jtLAbz31HO+pKLzS2Pvz3eFhylg6zkZpzpvlG88nMwc
cxtbB/cd5Fup24ryjXNuYoc9DCjgsgVzZj0jyjdGSmhuNlCmgKdqczsamlC+
Ufq7OauAELb/55v405CE8o2FKW7dZEYKmP7b87DRE+Ubu3/96TweSAGSMzZ5
Pl+Qn5tzpj5FeVDAt5mapNEF5GfMcVJe/i4KuP/H9PoBbL2DflI2jKZ0GFHA
ntn3fj2u63A/LYcHIhbUKYB/Tt91d+Q63M8nqb1BkpIU0DpXYtZYtg73k96t
w8OYkwLuzOtoECnoHZuAXB6TP+/I4KjJ3tTt0mj/cC2u4YwDdt7czR9uwf6B
C98/fFH7kpZ/FL1jDNsVeUPG1WEP4rBdtoNBfFMWiMN2rddrrovahjhsV2vc
xqtqSojjv0ejhurXiyAO2+VE7Jg5zo74f/MVSy7VbmKSaP6EfOb6fhv7F2je
g5yUP6d3bRua904qDJee2EkFYic2niwMRL9X+jjeeX6fL7YeES1zuYvQfFL2
4VLxTysquH9E+fG9i+h8xC+q994Is7PZ4+9Vez/0fld4+p19LgPYPryei2wS
i+Y93R0ebXRsVOBAt7fD9Tb6HdbE7HbLDHUqWKP1+P3pm7P4+LKo4G7lj0P7
fNjeDX/9Ci9dQhz/DqLdmkg9gTi+n/TRPu/qhjjU81Nm3P4ay9XniETmhBSG
HAp4NtOi8wysRd+h9A/FCaZSQLCA1jN1V3b0Dsba1NuPXlCAB9d2FXlDlJfI
9/VWCMyngAiH5A6ufsThO9VKH0bF1DhQP0IeOrLx1oFE1I+Qt609Nn9XAfUj
l+3t2yWDNO/9/s/+ZJAGb/zC6vNmVXpb/Gk+6qrzaVrjWTEHVcRh/4b+FXm0
yQxx2L9K1cMya7B44HILPPkqD8XDFXeVu6O2VPDVqmT9ZQVUPp39vaKlHhXY
aUQPZbCifd3kk6knMqZUwEJ+T4naiPZ1GgQZmQUbKijP+jUfaLGA23k8/k5Z
uIwCfm44PB7Gh9aj7cn1VbZ52Pql/2SH6QBa71rteg5dy8T2/w4j+azZaD3y
ZhxfKU3CzgtHNwjXBaP1yCntqXzcttX3oJoTxoXk3air3mFb1/CDqIRxaUrk
qS3JiNdfe/jbzoEKlN5xiN6MQ+foXWf9GeMPYvs3Fiv1+4tTuA49R834v/lT
wUW7m6bPD6F15/05hXcPMH+mdihl9FYhf043vuG4doIKjI9tvd5yHtmR67jy
Jy2QCtwWNw+sVUZ2klMlnQ32oPfG8XuzMx0u105SQVXL5XsxzsgOPXlqT84F
KnDx31Gw3RG9U2c6zO7YGUEF1PXCLcP2aF0bXppnOSGCvo9DneF5JyTzsqKc
MeJ/536/srClgLWXs/YLDXHj59OBIe+Ec2oUMG+cea/2BTq3vrmm00fgowAi
gZ7r2wo6t/4Q+9rco4DZSez7+noIlQ9idl1P4aYAq9t0F2sFUf7z1uDnW9HY
uW9iOXqDZy3KowYkfxCyY8PWKd/xg8EJKI/qvqf8yTpsHbTsIzyM8EB2pDTP
R3Zgfr7Xr9+lk4jqFQrYMFbMTwFPSDI8o9nIT+7iZqP7i2Rw80FgY0IlOl+z
LoQkh2DnZR/LhgjLbpo8g4HCnCt2rrSfl7VcpKJ7C3MXmxwMXpGBTlYQSzYT
yrv+/Bj8UjKBDISdGivdRVHedYxZnpU+lAyWmeQvrddAedfWwOd/fzBRgGOs
z/e0fqTDluWUgQPTZCArFZGl0IB0eHD5bvW3QTKgvnjm9/Qt0mGZ9WbO3mbs
XL+tRlflKconH7x9/l47tv7e+Dy6Juceyid/5vU/b59NBrt3MtdrXEH5ZMVE
j8P1SWQg3S93r8APtStCwsWKeIsMKN7G7lvcUbt+ptlqfgoigzfzBza+sUbt
ahn02RS0lgIM//ge/d6H2mXm8NrEZ4UMHg49dR2sQe16835x77/2LjQN2/8o
QO1S0zA5sXucDPaUS5qPpaB2paXeukLsI4PXz531JsNRuwS5WxP1W8mAJzFO
gxKA2hURKpKjUU0GvteaFKb2o3bRUQ9UypeRwZdT7GLTVqhdnnYfrQrvo/f5
YbtczjrpX1tEHPoTfrtC3ZyMOPSn5ImiHGsf4vi96NIYwZoGxKE/Am0La8Pf
IQ79Mb3ZmhcXgP4uAP6e2+JFXtcO7LxzZTH+fCUTfh7cdKskqvYLFlejc6zb
XqJ8L3+RW/v+txQQsC2yJN4J5fMZH6U1XsbWzeY9WRwD6xDna+0LjO6lAJfe
xWnTNGTHSNnuF+U7BfTn1lLHDVH5Ljt11dBICribob/kvR/d4/KcXpAbvEgB
p4suMoW5o3tcs/FVYqanKWBX9UfOuH1oP3xteyxfFrYP1O5iFnjqhvbD/N/3
cbC7UADfBFGizBXth9MvKTH67vi3T45QaP5/ZV17NJRpGHdrlctKiolCLkkK
a4pcdt/YyiVSQ0IKg7JUFGmtCZVLGFZTkkIJ08mlyVZIkiGpI9FFLssioRm+
b1K5dmi/s+d839NZ//7OnPd73+d95nme97nuhfi7HiPuca0hzEEgcS2+imXD
OI7G74WypSshb63kQzmu9omwwwUV53J8pOb5e+PyRa9C08BvP0Yz4ouKYT4C
uf+w2xM9vWcBp/JhbGtmWgIAJ/ef0diY9m4nTuiLuSGPZ+C3Z665iLYR+jG/
jdVZNQj2T42ayy0GB0fbOk6mmj2Rob6rqrB4pTfxXUFXtPVdrgz13QiJ5pTg
aML+6YkZN06EeMSr8aSZEwT9jfpib5YehHO9YdNYQwSd6cL8rl+ug15WKzc9
XeeGo1tWFXMDfrDPLfpTAeLVOCoXC88ShgI/kHMfNv7EX2+qKz2Pnny+Uq5F
9RSlBxdEKQvQYeI9lZqz6eFjsEuxLMfc2wQ/++17uMtSEvoVSDCnmzMqYB4E
iZ9IqDZ4gM3H3ZfGxHMXw9wTcn3z69a95+iAk/qX1JuKnxe4ljAhT4DE7YrC
5BruQJ5A4fnmaIUAQj5LfK3uS1Ci8DUvX0Y1EvorNyWSN/UV5CHjqJjNrTEM
iX37dHbVYohLshSNFmYQcoN57BDTQQfiktyyfS+imjD0eHDQMmwTxCVbd7Ev
MCsxtNrDe1m2I9SVz4xVedoXEvL/eQf+2AfqynU4Ak1jDoZGEOMpFg515TtM
aMPKhJ5yutOUp5wEdeWVnws07P0x1Omp9MurMjjX4KkxdNMd5miQdCPjEYGv
bg6c0QA83SHRt94dQ337Hn70vixF8Ulm4RrlVSUYmm0rzDFWBn7Ta9WxZRhg
SP+ayzbPv0C+kXEfmWZz02op+H2QWZqmNII5HZSf4ckPH3MV58tP78sCSW4w
jpIb3nS5iX8Du/25yGuM4MNayazXi8yh34ic8+6hNMI+90tQGDX/zu8n78bp
D5zDUWhCW13xcfBn/rivpdumBUfLxdilA9fn4L3gL9exgni/1EfaXFJrnaX8
XVyluIyYmvnvCHKeyOaJtR4mAvDfrvV6GLWT0CO2DNuULhnoP+DKcfLQIPQI
2+WuXlkd8Mlss+WwGQ/mj5B8Uug+3R+RCzjJJ04D5d33UgEnzzt+OLz9Cwtw
Kg8t/KTtvWkMadEnU3XiIJ5rFXj6YMcQhvbz32aXJwOfJ+9NTPxK6OsrzuXF
dueAzzt2sG+o8zHU3pNR1ZUJ+6+2Z80c1YL85P/780c4SWMO6wDXtqTz/6nB
0J/i+629IoA+y6PnnJ7lYCi5/YlZTRH0Z1DgP+u6Q5wrvtTIULMX+uhGpvlm
uVdhSEJljnP8LMRDc88r/XElHkONmiuPWutAPHTi9NsOZeL/cmAiaOhbL/Td
dZd8syiagaEd0g0zG8qXUvSsOvPSYnAzhkxpGgpBbMizUpNqCXY0wpC6fqT2
VSbImWh//O/0YOjrS65Tv/2Rr9dOwMl1pOnpw3obASfXIefImF3V34JsYB0S
38YcnhsUwv2SeFKof4FWOZxrcib+iJaXAE03nTI3bID+yZ2vk0Ju+sHcGRL3
vWUTszAU5gCS/Dx5Le8YM3YU1dHs9PLUIV9O8ap6tcOyUWT9pbXNTlOJ+n1B
AO2UY5oAxWyZmOXWylJyhlYnm5GpC3NqqLrgF76/BrwfQSlb+2wMFBZAv3pP
j03exLkuDim+d10IdQSERVlsQdCT9+HCUvV6GnXvn3XbVirTiXsXqmwdPgl1
BPcz3a101UeRXEjg8xuqkEdqJB9mzvIQIrv0Pkm3TZDnY9/zLtHCQoR6C2qH
2mgQvxg4H3K5yUyEclR5Ko8qIH5RUxuRaLkCRz179gjlz4AeyaxlmMotwVFs
e15STxDY1aG1hoPd0jjS3jO6ppQBdrVlfkSpb8sIeuvjI6v3HvJsV8kpsvOk
RCgp/dCq5dmSFJ/YG9M7hyWId7eho5aLqyR1L0ddd682FBehB88NtFPlIN6d
fWZd4AG2EJ2oz1/caw35UXq0a2MilVG0KHtPJSsR8mkfFWkJ6M6jKGND0etr
+yFPrKzGtb2KkLeOVlMqjO/kbbPVweIcExEKuOLlrMYDeSuoioyJJehmUvP0
CGcZxI+kzNkuflYiJNa/IW0RC+JHzAtZZR//m3N6qF7wXb0PJ737cuzECGpE
CXHaRpCfbMNdG5azfhQtcZNMKaLB/Rrat71ImRUi3jSdrt8P9ThKvCZPeVUh
+t3/Sqjsd3m5/N0eJSYEnX972ROFXwc6T/7sdSlkGkcFrO0l1QKg8/rV3nEl
OGFv693vTjYGuzSXEVvSwcNRUvFsWeVmsA9RLXevmhmObt8xOBb/RpHik38B
eeD48g==
       "], {{
         {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
          
           GrayLevel[1], 3], 
          StyleBox[GraphicsGroup3DBox[
            TagBox[{Polygon3DBox[CompressedData["
1:eJxNmXncVtMWx88+53mSBiJC6dWE1FspkSGUoVIpKkOi8oYSiktlVhkuMg9R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               "]], 
              Polygon3DBox[CompressedData["
1:eJxFmgcYz9UXxr9Te1AaIpSUhohQlJKRpFRGkyaJlhVCEdmyEk1USmnvRLRp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               "]], Polygon3DBox[CompressedData["
1:eJwt1nnQ11MUx/Hf71nqqbQiReGJIVlK42mSNtLI2jrDoJqeCElptKm0jhQz
lOwqaZFBi1S2MBrZ0mYZS0qWSqVVm1K8znzvH+/5nHvOuff7/d7l3G9p+YAu
/QtyudwoFKO9xmS6rjCXW4O1aCzQN5/LNSnK5TZp/4Jydi+8xW6Qzzrfou9c
Zg9aGn7cgOvRGV3EdstdJ74Wu9id+LbT/sbayF4u7052H7zBX4XvZbmL2G9i
oOfcj6bizcXuYb/L/w668BXEmHQwSthDaG/cUZTFv9Tnbs+YwX4J5exe6I3F
YuWeNcqYrfUdT4djBM7BuXwltB7qY6A+92MoVujbgX6j/9fYK7cz3w76g+fU
oZvoNDnT0V3/2/Esu6XYIHYvXM7uQ0fJHY3HsMo4/eU9yZ6KYezVfA/RruiG
ZfwD9D1Kj+ME5uIjeU3Fd7P3oCi+Rd5rdCqeQi3+k/hepGVohk6+oSN66Pup
MbrTnfxV5I2lW7AVNfSvjtfFzxNrwL6K/z72lXQf/35MYk/EcHxovDG0Bf/l
uAbt+Tbps5r9FZ4wTod4J7pI7kLMx9l8B2k3/q5owL6C7172HP02GGcbfUR7
Ig6kPkfofvwd8yDeiu9B8XbaV6Mj300YkeY25ngeXkFhWvvYA2+bk2Wxf7XL
5K2i/8T4qM5/b6w5/U+/v9gn6K/av2E6pmGe3Mpir9IztIew99PKqIKq6MtX
n/6NA5iJl/B6OhNxNupoP8C+iJ6IZ6I2BvI1pP/iOE7HIL5L4qB7n3xhlht9
Li7Izn4jWsE87IqjTI/KOYYFnjMfC3F6OotnYij7MloopwhN2ZeigD1YrB47
Css+dp04j3EWkWfncHNh9qx4Zo00b6X0MI6gOn81VC3K6tHJ8pfEfLFniS9m
v5XPviW+qTHf6DQXsRdiT/Sl72m/j23YihLcFc9NNSW+6RO6QHthena8wznp
G2MNdhZka1ojrctJtBJuj9qV1qsaVkZt5PuLfQpOxcG0fmeldY71jjMSZ6WU
1kFdTIm6ixeixsh7kS7DUlwXZzrqS1G2P2KfVMRtfH/Sn7EBR+V25ztEm8s9
xt5IW0U9w0r+hnxf0SXyl2ICHsYTfBXEJtNntJ+O/cauxDcz1k7/wfgtn53t
YVHvUcYeR0djTHH2rif0uZbONsacWJfYY5iYz+6YSTGGeEXaL90jcZ9cKadt
zLN5HCOvCftC/kaxX9KzOtL12rXZ39NZ8RxsS/WocWEW284emWr3Xr4dxruR
XY1dFW2M/ShfKzpFe3LU/1RDF9DNqMu+NGoAex5qsh/Xp116z3jfA/lsHSqm
/RX77LOomZgVcxTzST/gX47v8tndMjbqFa2t7wz6nNjz6d7YEzUl6q3YEVqL
vyZWRS3JZfVxBT7Gyfyb+T5nf+YdT9H3U7pEeym2YHvcu6nWRs19Tc5pfLPz
WU2aEXs83VeH6Y/aP+FQmre2UcvivKazHme+THxcLjvzX2p/UZh9d7+0/2fH
92OC72wbdz4uZDeKtvdron111G+5w/RpFvVHfkW8j/cwKO2RlbRnuofG0tGx
P/AHfscH4rWiHhdn+y323dvazXBrcXbPx33fIf4b+K4pztbhWwwtzu6CuOt7
ojm7R7qb446egs58M4uz+yvusUNF2R10DKWxVrQNWsddJO9ivnZ0Q3xj+gdY
7Z3WoGWKR16LyC/K/h+G4ENsin1amNXlqGetC7L9Gvt2cz67J+Mfan1B9p9R
kuasOXt8qsnHU+2/ACP5zqf/AzQWO0o=
               "]]},
             Annotation[#, "Charting`Private`Tag$12654#1"]& ]],
           Lighting->"Neutral"]}, {}, {}, {}, {}}, {
         {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0zdMVlEchvFrF7DExA5ojJMhKjBYRgexN7A3EAWkiaNEXSyJiYVuQREr
oEYHUQSEGI29gI1R42CiMxqNZfB3Eocnz/v+z7n33A/unZRdkr6jTxRFPzBe
CLmrfxR14zVGGcRzAnqt7dJLMVzu4EROwmykodcsg7NQjNKw1jeKDvI8ruB0
ruMmfEe8a5p5DP/mW7iNHPta+A5y5Vbezm2cz+1cyAW4KxdxRziXO8M1/aLo
GWe471NezJvwJjwLp+OJvJHzkYvlWIYz4Sz+zIv48oAo2sDleiYvCdnsUbje
OQv1Wr1bP67n6TX8UL9kvl5fh67wd+IFyMFSFIVr7FkrX+BP+mmer1/kNeF5
ONN8s7wNe9x7L16Z7eYHfN6e1dY+yp1mq+SX8ly+z3P8D4vlNP6rz0KqnIJC
85/6Sr7qPpPDu8AfzB5bH6l/lafLySgI5/BYvmLfFv5jPZFTnX1PTuYUjAu/
EVPtm4Ypco/5F3tm6En6TI7lJm5EA7L0E3wSp/DC/sPOPIKjCC9uDVejCpWo
QDnKcAwx9tS59izqcQ4rzCq4EnHyPvv24wCy9QRsxXv9HUaHd4bfYqd8g0u4
hUfwRFT7PVWoRI/n/Ba+F0ywlmf23KxVbkM7hulD0SzfxBD5erg34uRrHMuN
3BDeP8To9TyYa3kQD0SZ7KdEh9iRkeMin0D06/83/Q9XaHmF
           "],
           VertexColors->None]}, 
         {GrayLevel[0.2], 
          Line3DBox[{377, 1050, 623, 375, 630, 384, 637, 391, 644, 398, 650, 
           404, 655, 409, 660, 414, 664, 418, 668, 423},
           VertexColors->None], 
          Line3DBox[{392, 638, 385, 631, 378, 624, 369, 1044, 1075, 1177, 
           1249, 1174, 1230},
           VertexColors->None], 
          Line3DBox[{399, 645, 393, 639, 386, 632, 379, 625, 370, 1045, 1076, 
           1178, 1250, 1175, 1231},
           VertexColors->None], 
          Line3DBox[{410, 656, 405, 651, 400, 646, 394, 640, 387, 633, 380, 
           626, 371, 1046, 1077, 1179, 1251, 1176, 1232},
           VertexColors->None], 
          Line3DBox[{415, 661, 411, 657, 406, 652, 401, 647, 395, 641, 388, 
           634, 381, 627, 372, 1047, 1078, 1042, 1180, 1051},
           VertexColors->None], 
          Line3DBox[{421, 666, 416, 662, 412, 658, 407, 653, 402, 648, 396, 
           642, 389, 635, 382, 628, 373, 1048, 1079, 1043, 1181, 1052},
           VertexColors->None], 
          Line3DBox[{427, 671, 424, 669, 419, 665, 420, 684, 450, 683, 449, 
           682, 448, 681, 447, 680, 446, 679, 445, 678, 443, 677, 444},
           VertexColors->None], 
          Line3DBox[{430, 673, 432, 687, 454, 694, 463, 708, 477, 720, 489, 
           474, 473, 705, 472, 704, 470, 703, 471, 716, 488, 715, 487, 714, 
           486, 713, 485, 712, 483, 711, 484, 725, 497, 724, 498},
           VertexColors->None], Line3DBox[{434, 674, 431, 429},
           VertexColors->None], 
          Line3DBox[{442, 1105, 438, 1096, 1095, 436, 435},
           VertexColors->None], 
          Line3DBox[{569, 777, 549, 761, 548, 762, 550, 763, 551, 765, 534, 
           749, 514, 739, 513, 515, 750, 535, 554, 767, 536, 751, 517, 740, 
           516, 741, 518, 743, 500, 726, 499, 727, 501, 728, 502, 732, 493, 
           719, 476, 707, 462, 693, 453, 686, 452, 1417, 689, 1418, 456, 1419,
            1369, 1370, 676, 1098, 437, 1104, 441},
           VertexColors->None], 
          Line3DBox[{583, 788, 582, 789, 571, 778, 570, 779, 572, 780, 553, 
           764, 552, 555, 573, 782, 557, 766, 556, 769, 538, 752, 537, 753, 
           520, 742, 519, 522, 754, 540, 562, 773, 543, 756, 525, 745, 524, 
           747, 506, 731, 492, 718, 475, 706, 461, 692, 460, 1412, 696, 1413, 
           464, 931, 1108, 1124, 1141, 1111, 1109, 1395, 1396, 1373, 1375, 
           1371, 439, 675, 1097, 1100, 1099, 1350, 1351, 1183, 1106, 440},
           VertexColors->None], 
          Line3DBox[{594, 794, 593, 795, 595, 596, 601, 603, 805, 612, 804, 
           613},
           VertexColors->None], Line3DBox[CompressedData["
1:eJwVzj0vQ2EYgOFH1ShYWLTRRUQ4iLGJ+kgTH0Gi6SFNNQ2JxMLmJ4h/gFWa
GGx+hKRDJ5ulLAadxMLm6nDnep7zvufkFE4uDy4GIiLVWSZiejDimDVVNWnf
4jg3ua2cOWVdU+ZD5rnDCZY4zBWOcIHBhIta05h9mRkuMcs8f/rf169G9aU/
P/jGHjv9Z3zlB1/YZdH7n7oZimjxmg+sZCNOdaW2e8/uH5lT3Tqvu9dQU3f2
Xc/3dG7e5z1nnM2ZE+W0bt9Qyfykbz3qXV2Vna1ylvP6By79JYU=
           "],
           VertexColors->None], Line3DBox[{616, 807, 615, 617},
           VertexColors->None], 
          Line3DBox[{618, 808, 607, 801, 606, 609, 810, 620},
           VertexColors->None], 
          Line3DBox[{621, 811, 611, 803, 610, 866, 896, 863, 861, 592, 978, 
           975, 581, 787, 1039, 1036, 568, 775, 546, 758, 544, 856, 532, 748, 
           970, 964, 512, 738, 1023, 1017, 495, 721, 494, 844, 885, 839, 825, 
           1006, 1015, 1358, 1405, 1408, 1368, 1359, 1067, 1305, 1314, 1296, 
           947, 1121, 1132, 1140, 954, 1228, 1219, 987, 1212, 994, 1330, 927, 
           1242, 1343, 1081, 1338, 1085, 1193, 1263, 1189, 816},
           VertexColors->None], 
          Line3DBox[{817, 1190, 1264, 1194, 1086, 1339, 1082, 1344, 1243, 928,
            1331, 995, 1213, 988, 1220, 1229, 955, 1221, 465, 1133, 1122, 
           1280, 1279, 1054, 999, 1415, 997, 826, 478, 709, 480, 722, 496, 
           1016, 503, 729, 504, 527, 965, 533, 857, 545, 759, 547, 776, 564, 
           771, 565, 786, 580, 793, 589, 579, 576, 784, 578, 792, 588, 799, 
           600, 802, 608, 809, 619},
           VertexColors->None], 
          Line3DBox[{818, 1262, 1192, 1084, 1337, 1080, 1342, 1241, 926, 1329,
            993, 1211, 986, 1218, 1227, 953, 1139, 1131, 1120, 946, 1295, 939,
            1319, 1313, 1304, 1066, 1367, 1390, 702, 1410, 1407, 1404, 1357, 
           1014, 1005, 824, 838, 884, 843, 849, 890, 854, 1028, 1033, 1022, 
           737, 511, 963, 969, 967, 1430},
           VertexColors->None], Line3DBox[{860, 1434},
           VertexColors->None], 
          Line3DBox[{870, 869, 868, 898, 867, 865, 895, 897, 908, 864, 862, 
           591, 977, 974, 976, 590, 979, 980, 1445},
           VertexColors->None], 
          Line3DBox[{871, 1196, 872, 1182, 1352, 1353, 812, 1383, 1384, 1378, 
           1377, 1151, 878, 1170},
           VertexColors->None], 
          Line3DBox[{891, 846, 840, 881, 835, 821, 1002, 830, 1011, 1091, 
           1401, 1399, 468, 699, 1387, 1364, 1063, 1301, 1310, 1316, 936, 
           1292, 943, 1117, 1128, 1136, 950, 1224, 1215, 983, 1208, 990, 1072},
           VertexColors->None], 
          Line3DBox[{893, 851, 1025, 1030, 1019, 734, 508, 960, 530, 972, 
           1423, 1443},
           VertexColors->None], 
          Line3DBox[{914, 1203, 1276, 1273, 1270, 1201, 911, 1186, 1239, 1356,
            815, 1254, 1259, 1154},
           VertexColors->None], Line3DBox[{917, 918},
           VertexColors->None], 
          Line3DBox[{957, 958, 886, 879, 833, 819, 1000, 828, 1009, 1089},
           VertexColors->None], 
          Line3DBox[{981, 1321, 1324, 1069, 1348, 1323, 1326},
           VertexColors->None], 
          Line3DBox[{1073, 1391, 1055, 1360, 1059, 1297, 1306, 1286, 1427, 
           1450},
           VertexColors->None], 
          Line3DBox[{1094, 482, 1397, 466, 697, 1385, 1393, 1057, 1362, 1061, 
           1299, 1308, 1288, 1429, 1285, 1283, 934, 1290, 941, 1115, 1126, 
           1134, 948, 1222},
           VertexColors->None], Line3DBox[{1156, 1261, 1256, 1258, 1236},
           VertexColors->None], Line3DBox[{1165, 1173},
           VertexColors->None], 
          Line3DBox[{1166, 874, 1147, 1379, 1143, 1157, 1437},
           VertexColors->None], Line3DBox[{1198, 913, 1188, 1234},
           VertexColors->None], Line3DBox[{1206, 1278, 1205, 916},
           VertexColors->None], Line3DBox[{1235, 1257, 1255, 1260, 1155},
           VertexColors->None], 
          Line3DBox[{1246, 924, 1327, 991, 1209, 984, 1216, 1225, 951, 1137, 
           1129, 1118, 944, 1293, 937, 1317, 1311, 1302, 1064, 1365, 1388, 
           700, 469, 1411, 1402, 1007, 1092, 1012, 831, 1003, 822, 836, 882, 
           841, 847, 888, 852, 1026, 1031, 1020, 735, 509, 961, 531, 973, 
           1435},
           VertexColors->None], 
          Line3DBox[{1266, 1272, 1197, 1199, 909, 1184, 1237, 1354, 813, 1252,
            1152, 1161, 1425},
           VertexColors->None], 
          Line3DBox[{1281, 956, 1125, 1114, 940, 1289, 933, 1282, 1284, 1428, 
           1287, 1307, 1298, 1060, 1361, 1056, 1392, 1074},
           VertexColors->None], Line3DBox[{1334, 1335},
           VertexColors->None], 
          Line3DBox[{1424, 1041, 1040, 1037, 1038, 1035, 567, 774, 566, 858, 
           894, 859, 1444},
           VertexColors->None], 
          Line3DBox[{1426, 1162, 1153, 1253, 814, 1355, 1238, 1185, 910, 1200,
            1269, 1275, 1268, 1267},
           VertexColors->None], Line3DBox[{1433, 1448},
           VertexColors->None], 
          Line3DBox[{1436, 971, 529, 959, 507, 733, 1018, 1029, 1034, 855, 
           1024, 850, 892},
           VertexColors->None], 
          Line3DBox[{1440, 1160, 1146, 1382, 1150, 877, 1169},
           VertexColors->None], 
          Line3DBox[{1441, 845, 887, 880, 834, 820, 1001, 829, 1010, 1090, 
           1400, 1398, 467, 698, 1386, 1394, 1058, 1363, 1062, 1300, 1309, 
           1315, 935, 1291, 942, 1116, 1127, 1135, 949, 1223, 1214, 982, 1207,
            989, 1071},
           VertexColors->None], 
          Line3DBox[{1442, 966, 968, 962, 510, 736, 1021, 1032, 1027, 853, 
           889, 848, 842, 883, 837, 823, 1004, 832, 1013, 1093, 1008, 1403, 
           1406, 1409, 701, 1389, 1366, 1065, 1303, 1312, 1318, 938, 1294, 
           945, 1119, 1130, 1138, 952, 1226, 1217, 985, 1210, 992, 1328, 925, 
           1240, 1341, 1245, 1449},
           VertexColors->None], Line3DBox[{1431, 1446},
           VertexColors->None], 
          Line3DBox[{376, 1049, 622, 374, 629, 383, 636, 390, 643, 397, 649, 
           403, 654, 408, 659, 413, 663, 417, 667, 422},
           VertexColors->None], 
          Line3DBox[{915, 1204, 1277, 1274, 1271, 1202, 912, 1187, 1233},
           VertexColors->None], Line3DBox[{1163, 1171},
           VertexColors->None], Line3DBox[{1164, 1172},
           VertexColors->None], 
          Line3DBox[{1167, 875, 1148, 1380, 1144, 1158, 1438},
           VertexColors->None], 
          Line3DBox[{1168, 876, 1149, 1381, 1145, 1159, 1439},
           VertexColors->None], Line3DBox[{1432, 1447},
           VertexColors->None], 
          Line3DBox[{670, 426, 685, 451, 458, 691, 459, 695, 455, 688, 433, 
           428, 672, 425, 670},
           VertexColors->None], 
          Line3DBox[{744, 523, 539, 757, 526, 521, 744},
           VertexColors->None], Line3DBox[{899, 902, 1420, 905, 899},
           VertexColors->None], Line3DBox[{903, 900, 906, 1421, 903},
           VertexColors->None], Line3DBox[{904, 901, 907, 1422, 904},
           VertexColors->None], 
          Line3DBox[{923, 1113, 922, 1333, 996, 1332, 929, 1244, 1345, 1083, 
           1340, 1336, 923},
           VertexColors->None]}, {}, {}}},
       VertexColors->{
         Directive[
          RGBColor[
          0.7946745886296259, 0.9623209042753013, 0.9873263940156204], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8114573352163158, 0.970139528405218, 0.9884651677348416], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8307397415624389, 0.9791226758752646, 0.989773552955156], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.841687856611679, 0.984223104226425, 0.9905164245482344], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8917667917774852, 0.9954405850328955, 0.9596165740023215], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9348685579794838, 0.9951898022759704, 0.9049745281431855], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9850693239758342, 0.9948977147908007, 0.841332761240159], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9912601043850917, 0.97588560632819, 0.7599589724858179], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9836024370146781, 0.9515606974855569, 0.6752441075822276], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9280459221571955, 0.7568718817545601, 0.426333171787442], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8962152904937164, 0.6277193653162478, 0.31501976439845825`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.932614149141117, 0.7754074237718359, 0.442308503872668], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8905999229129756, 0.6004330423825331, 0.3001273241624146], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8972419016545862, 0.6318848313438072, 0.3186098780848001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9218074445144908, 0.731559311937609, 0.40451688454969265`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9197573518801675, 0.723241078562483, 0.3973476018599178], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9178366645567269, 0.7154479061323502, 0.3906308564066281], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9192987057500123, 0.7213801258019317, 0.39574369201379533`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9159524690597041, 0.7078027989766092, 0.3840417248060378], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9147038072263397, 0.7027363642396409, 0.3796750881392624], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.911255140826249, 0.688743429740669, 0.3676149188029926], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.90618132612402, 0.6681564698693564, 0.3498715196478499], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8989271411308652, 0.638722676142607, 0.3245032499271909], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.859889246745301, 0.44398283626741153`, 0.22628950472303322`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9112845939369559, 0.6888629354861081, 0.3677179178934805], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9131772866317155, 0.6965425199491797, 0.374336764645292], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9549583995459331, 0.8572436821708084, 0.5327932418224175], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8923260129349168, 0.6092263082237518, 0.30427737031184965`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8927548271392972, 0.6114108277144373, 0.3053083702684516], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8918823174895566, 0.6069659788353682, 0.30321059131936823`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8915735576426363, 0.6053930554185405, 0.30246823860454836`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8904830180031382, 0.5998374906226154, 0.2998462491519844], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8905099569771904, 0.5999747265473462, 0.2999110186507437], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8912526211357896, 0.6037581001224764, 0.3016966094904684], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8917636393026436, 0.6063613934233589, 0.30292525281073907`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8932479289574963, 0.6139228492886869, 0.3064939372295509], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8651873908939208, 0.4709733114869598, 0.23902785697792028`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8599304668314582, 0.44419282483751565`, 0.22638861036506908`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9347582378472511, 0.7841070454064867, 0.44980649581160503`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9460075165850544, 0.8276995790090711, 0.4920153942895599], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9872417059903834, 0.9631209914766332, 0.7155044329152209], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8864588869866757, 0.5793372540429178, 0.2901710125088157], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8911626153925482, 0.6032995814951176, 0.3014802082695483], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8924735472534616, 0.6099778961868227, 0.3046320877499923], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8909953982145556, 0.6024477226229756, 0.30107816724224035`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8914470298374655, 0.6047484814895846, 0.30216402722277136`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8927760899648677, 0.6115191474865231, 0.3053594925774059], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.894446293506557, 0.6200277093600829, 0.30937517060627606`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8948898784311985, 0.6222874757198598, 0.31044168387328713`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8986880749136132, 0.6377526670054992, 0.32366722268414827`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8802170234612516, 0.5475391643569941, 0.27516367143175247`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8771255724242707, 0.5317903039512579, 0.2677308815371895], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9550054686870312, 0.8573990428839822, 0.5330076763388324], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9658286390666134, 0.8931229891839184, 0.5823151685147137], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3960366008591132, 0.6164333077067229, 0.9524200059393277], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8830894842712074, 0.5621724170838818, 0.28206994211997194`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.888255944349519, 0.588492050677238, 0.29449168576118456`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8925278978243218, 0.6102547757308335, 0.30476276307656924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8910461732567726, 0.602706387257286, 0.30120024590891536`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8994546869855168, 0.6408631889475419, 0.3263481057646755], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9002552763997829, 0.6441115736663716, 0.32914780941377897`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9004424590835508, 0.6448710658089682, 0.3298023971880557], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9075553658297782, 0.6737316242540065, 0.35467660938507894`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9198859934385444, 0.7237630405881997, 0.397797468213377], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9074552671772481, 0.6733254748252728, 0.3543265590874293], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8880873096393268, 0.5876329704334917, 0.29408623655471305`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9714161839693611, 0.9115657510599395, 0.6077705403616133], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9879326206029818, 0.9653157113771651, 0.723147849015055], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8963184842379186, 0.6281380730530373, 0.3153806383958644], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8967970753554454, 0.6300799524297049, 0.3170542969208109], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9048780827314297, 0.6628685709214457, 0.34531400837317255`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9039754191643926, 0.6592060211985074, 0.3421573459972864], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9198576974381875, 0.7236482298081351, 0.39769851559916236`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9242062356978025, 0.7412923867006274, 0.41290558456205956`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9233305011722321, 0.7377391013337179, 0.4098430944726386], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9224506259554133, 0.7341690151473905, 0.406766124166278], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9250532350819024, 0.7447290794761502, 0.41586758633749743`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9214176037937439, 0.7299775365387768, 0.4031535908700671], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9119411106644978, 0.6915267465075888, 0.3700137917147465], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9874747454673259, 0.9638612513703004, 0.718082490547061], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9930958879228722, 0.9948510131353316, 0.8311571254383714], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9116216942211527, 0.690230717013549, 0.36889677546886407`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9121447948232154, 0.6923531932440257, 0.37072608602224644`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9121834433550097, 0.6925100093320833, 0.3708612419880494], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9096417083581041, 0.6821969412648128, 0.3619726598770634], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9165287561908253, 0.7101410790950244, 0.3860570314728269], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9136375585147263, 0.6984100691880732, 0.37594635983538827`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9135728407762901, 0.6981474775164535, 0.3757200384711125], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9219619087196339, 0.732186049132296, 0.4050570540686609], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9396481873527143, 0.8039479738104133, 0.4669069086204939], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9351160849193028, 0.785559006848665, 0.4510579060046343], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9472387530670939, 0.8317635107799203, 0.49762458097660905`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9939998577280237, 0.984588550331165, 0.7902681806413427], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5848974899020575, 0.8161638854112645, 0.9700968344848683], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9215181597457144, 0.7303855414560885, 0.403505240368117], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9255237091128353, 0.7466380238432071, 0.4175128589800526], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9248248082854498, 0.7438022396981746, 0.4150687657133605], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9217132436833219, 0.7311770928687361, 0.4041874592461941], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9307182143897353, 0.7677146846916774, 0.4356783194768738], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9254600960945244, 0.7463799145640714, 0.41729040088065483`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9289737668429732, 0.7606366036519764, 0.4295778938713008], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9311717711216151, 0.7695549872621418, 0.43726443142725885`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9589002551906667, 0.8702545315278709, 0.5507512901155333], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9227913080039095, 0.7355513296529221, 0.40795750736141245`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9648773393583184, 0.8899830423381783, 0.5779812994838645], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9860387536086026, 0.9592997616407823, 0.7021964706365581], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9432658372211096, 0.9951409436554439, 0.8943289199037808], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9182410585228525, 0.7170887312001586, 0.39204504355732317`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9192791555618306, 0.7213008010801605, 0.3956753239686806], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9235846788608492, 0.7387704251369785, 0.4107319673326354], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9217314993048612, 0.7312511648973998, 0.40425130012309024`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9337542195914839, 0.780033249898648, 0.44629539071285107`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.923820420308364, 0.7397269440492401, 0.41155636767954384`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9354940082596289, 0.787092427578103, 0.45237952397276876`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.957900156895677, 0.8669535156026047, 0.5461951076730629], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9669589813841925, 0.896853900445365, 0.5874647081621016], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9445620477454546, 0.822928532320061, 0.4854302218308961], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9834774863872946, 0.9511637864584893, 0.6738618099442668], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9967784751243484, 0.9934149476666374, 0.8210073321299378], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9274178899891266, 0.7543236465901482, 0.42413690998162107`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9353471204108014, 0.7864964313845355, 0.4518658493737256], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9406489224776735, 0.8080084480430055, 0.4704065324366577], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9436371613452473, 0.8198757676553861, 0.48121668482256913`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9549925719002251, 0.8573564745696026, 0.5329489220004794], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9443408243493132, 0.8221983421403931, 0.4844223867426728], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9539651528819136, 0.8539652813655363, 0.5282682735924757], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9759293880249279, 0.9264624452509389, 0.6283315003995168], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9740757844759955, 0.9203442718025795, 0.6198869745091561], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9788530883521744, 0.9361126780223548, 0.6416511032473374], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9895742734053032, 0.9705304919149054, 0.7413090446690453], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.896302133170911, 0.9954141966614095, 0.9538669179152602], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9473390218490237, 0.8320944670945302, 0.4980813789394146], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9516219354506844, 0.8462310435455143, 0.5175931967799843], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9558451826062847, 0.8601706794661164, 0.5368331901255948], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.961483505665001, 0.8787810443691076, 0.5625198937764223], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9731257030220826, 0.9172083460387033, 0.6155586555219913], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9615195988360948, 0.8789001767915616, 0.5626843246861186], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9794356124681732, 0.938035410411158, 0.6443049285392368], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9851886464035436, 0.9565993596424638, 0.6927919465763486], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9904208521543708, 0.9732196856214304, 0.7506745343003391], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9861712874517198, 0.9597207610778754, 0.7036626594995278], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9900194993331322, 0.9719447711705775, 0.7462344681045582], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9398801250592793, 0.9951606430391332, 0.8986211393535718], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9658214859593721, 0.893099378983764, 0.582282580856295], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9694073465527601, 0.9049351985065638, 0.5986188101635436], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9712647946747607, 0.9110660617045085, 0.6070808509085942], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9695592134238353, 0.905436464194598, 0.5993106753282506], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9753676154720973, 0.9246082073699611, 0.6257722137227059], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9692652768893918, 0.9044662703785733, 0.5979715784773292], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9822062515124786, 0.9471256543548481, 0.6597984554693981], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9872466076284679, 0.963136561740242, 0.7155586585152698], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9940218323927459, 0.9846583537961574, 0.7905112808784247], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.987972170551866, 0.9654413434861093, 0.7235853802389381], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9909125101320805, 0.9747814582750387, 0.7561136239272103], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9141857910436705, 0.9953101426186073, 0.9311950011999979], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9769633065984445, 0.9298750914815198, 0.6330417590562912], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.977695382781935, 0.932291449105882, 0.6363769038820346], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9780732997535508, 0.9335388364356894, 0.6380985933193766], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9738238358087916, 0.919512666982377, 0.6187391632393348], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9761405970696699, 0.9271595811462269, 0.6292937127602071], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9728227508395197, 0.9162083943497105, 0.6141784857706623], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9836930650158004, 0.9518485812181945, 0.6762467025632037], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9843797492178504, 0.954029863038175, 0.6838433186858692], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9953165782466488, 0.9887711695332642, 0.8048347314531585], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9893265088448137, 0.9697434571617857, 0.7385680871091919], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9950804931295407, 0.9880212350329822, 0.8022229806635078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9818018899074571, 0.945841182373261, 0.6553251038487793], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9821214696129456, 0.9468563410146504, 0.6588605344527493], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9822994474222931, 0.9474216951595847, 0.6608294585840022], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9766975430051651, 0.9289978878524702, 0.6318310106492457], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9714298241757563, 0.9116107731730257, 0.6078326815223379], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9788697809820444, 0.936167775243609, 0.6417271504394111], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9810423030779494, 0.9433386004239969, 0.6516245846004635], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9830248357067474, 0.9497259221573563, 0.6688542483205748], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9970307126812965, 0.994216191084856, 0.8237977733344002], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9914649109543988, 0.9765361831798323, 0.7622246964995366], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9968314162935549, 0.9935831175612905, 0.8215930070855376], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9829371379505195, 0.9494473464733058, 0.6678840699082962], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9832567047111164, 0.950462463994692, 0.6714193573061582], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9828633790111723, 0.9492130480389178, 0.6670680931519309], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9738588102379657, 0.919628106782904, 0.618898497457718], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.967958529697677, 0.9001531010513608, 0.5920183850347795], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9766489436365727, 0.9288374763304377, 0.6316096048224334], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745518788667962, 0.9219157125037949, 0.6220559342156087], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9870165159550566, 0.962405665670924, 0.7130132116989466], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.963383044310063, 0.995023893958878, 0.8688254324791433], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9932040122610859, 0.9820605130712967, 0.7814639406613915], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.985323164237077, 0.99489623784992, 0.8410109565342747], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9809020637376065, 0.9428757136276289, 0.6509856913802519], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9963678295377596, 0.9921105143480793, 0.8164644623879668], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4717313211632155, 0.70068424225311, 0.9595536681660414], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.38673857482959934`, 0.6060842717465396, 0.9515437364081997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.588371897670818, 0.8190873371259395, 0.9704132930570767], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9436282384129763, 0.9951388350650539, 0.8938694876277906], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9173990561909198, 0.9952914465983889, 0.9271214005797658], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9125959141094512, 0.9953193931379216, 0.9332105596330991], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9318920055857046, 0.9952071210097769, 0.9087480373687878], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8891541158472501, 0.9954557865926104, 0.9629287806837346], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9033170428193531, 0.9953733812021781, 0.9449738017280611], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9172296636496218, 0.9952924321897522, 0.9273361471162864], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9559927646198985, 0.8606578021616178, 0.5375055346167513], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9597434439377963, 0.8730376374447835, 0.554592634296007], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4212540170366799, 0.6445011950213159, 0.9547965591324502], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.737058309710779, 0.9354790505713206, 0.9834169085274624], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9713177753980614, 0.9949777266225238, 0.8587662173194126], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8842300428210669, 0.9954844367551818, 0.9691712493299026], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9091082911143604, 0.9953396854782801, 0.9376319760257361], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8783340269039391, 0.9955187420576523, 0.9766458936546855], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7279560137384629, 0.9312385390102847, 0.9827992828376324], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9842422614682577, 0.9949025269605579, 0.8423812655463532], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9013428919895738, 0.9953848675757379, 0.9474765214465085], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9427131616825863, 0.8163840810076194, 0.4776252864341919], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9066794823849804, 0.9953538172274605, 0.9407110859942668], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9495823890502417, 0.8394991301106954, 0.5083015646005732], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9763543304128295, 0.9278650489718044, 0.6302674251546315], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9829230198006979, 0.949402499564864, 0.6677278843367666], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9726367542705444, 0.9155944770584717, 0.613331134759096], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9773793033461011, 0.9312481684038111, 0.6349369298482952], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3475320090022475, 0.5582083790787322, 0.9481470142472241], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4383687492099223, 0.6635505048584334, 0.9564094948554978], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5144553551408102, 0.748237622141996, 0.9635800893765876], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9918271716597761, 0.9776869198479743, 0.7662322963640184], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7940106829909432, 0.9620116087365895, 0.987281345471899], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6531073841734788, 0.8735573595332514, 0.976309578407936], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9827384038874285, 0.9949112769859833, 0.8442877733797483], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9288739702360326, 0.9952246811074755, 0.912574136401677], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8909736316474833, 0.9954451999454991, 0.9606220987410082], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9175373111496647, 0.9952906421775317, 0.9269461285558633], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9041198775667333, 0.9953687099989064, 0.9439560120421799], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9553369781006168, 0.8584932531822138, 0.5345179452566569], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5482155486042959, 0.7852988024038069, 0.9667557428394663], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9890151531357326, 0.9687544223977153, 0.7351236365270652], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9038626642437957, 0.9953702065655654, 0.9442820929299485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9936801415385904, 0.9835729581426709, 0.7867312401495196], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9359119229734125, 0.9951837315746346, 0.9036518074551542], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6337420930296727, 0.8572629297001818, 0.9745457346700558], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9958552647902397, 0.9904823304434687, 0.8107940863791763], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8931290102005676, 0.9954326591189068, 0.9578896284939776], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9186989881295793, 0.9952838830912727, 0.9254734184466649], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9644520800137308, 0.8885793924410785, 0.5760439307581968], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.964433490579024, 0.888518034452253, 0.5759592422266291], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9825363165725159, 0.9481741201746829, 0.6634498829365247], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9823794892445968, 0.9476759514411591, 0.6617149413080612], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9815542179714541, 0.9450282735534342, 0.6539567330117849], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9904111612554146, 0.9731889020652493, 0.7505673263013289], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19737423659270514`, 0.33033217499524953`, 0.938270483958947], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.961897188950149, 0.8801464852653988, 0.5644045250471459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.802910402903445, 0.9661577456336676, 0.9878852255991736], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9830939621579696, 0.9499455052945259, 0.6696189770157889], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.907479056698985, 0.9953491649946519, 0.9396974297062884], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.46011584149399914`, 0.6877557973971878, 0.9584589959322507], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9046438328015476, 0.661918103829255, 0.3444948239425434], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9320920480864103, 0.7732890031962297, 0.44048268878941105`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9608948112527558, 0.8768379457360314, 0.5598379582521954], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9849876258206934, 0.9559608091391841, 0.6905681059868767], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9708252132502682, 0.9096151390402358, 0.605078234587436], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9433251095668562, 0.8188457810079364, 0.47979505972734604`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9521720562942374, 0.8480468227289073, 0.5200994013612636], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9600785500119443, 0.8741437192099037, 0.5561192886449319], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9844135560114857, 0.954137251768145, 0.6842173148151218], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9856538973832547, 0.9580772493343226, 0.6979389021681737], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.988479938724647, 0.9670542908653348, 0.7292026929372781], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9711265477282388, 0.9106097511854584, 0.6064510345059232], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856289580697822, 0.9910256494289396, 0.9915072075263797], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9726217510474106, 0.9155449560476439, 0.6132627840558047], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9445662518433268, 0.822942408750105, 0.4854493745851881], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9890955032137825, 0.9690096578668883, 0.7360125294075888], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9827384210482928, 0.9488161137103325, 0.6656857143632064], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9777881275272048, 0.9325975708967641, 0.6367994243304211], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9535831723100454, 0.8527044813449819, 0.5265280714707145], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9803377264740721, 0.9410130104278727, 0.648414720562055], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8647337194203911, 0.46866216095563484`, 0.2379370925751963], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9853242483955545, 0.9570301051861116, 0.6942920776055754], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.980120466420011, 0.940295902017657, 0.6474249414086239], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5205062877553974, 0.754972526843514, 0.9641503445972377], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9895102719786161, 0.970327188637986, 0.7406010128424884], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9113826267919504, 0.6892607029589629, 0.3680607439875669], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9830148372873901, 0.949694161749432, 0.6687436383000401], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7851788580839045, 0.9578971022717099, 0.9866820722811286], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9843698959393735, 0.9539985636764821, 0.6837343143227061], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7987550274310936, 0.9642218694784048, 0.9876032674371429], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9826607209450651, 0.9485692959998402, 0.6648261374934457], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8596178970321389, 0.4426004922798774, 0.2256370973642372], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9235387967241024, 0.9952557232117764, 0.9193377756070656], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9840040767655226, 0.9528365233806091, 0.6796873480087002], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8618184554138459, 0.45381085477749006`, 0.2309279099652743], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9651120635779623, 0.8907577945710058, 0.5790506407413406], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9335858443747002, 0.7793500688928996, 0.44570657364826366`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9881245794169449, 0.9659254767829114, 0.7252714415146143], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.28621507645026706`, 0.46515512174964113`, 0.9441139326969586], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5667220756384457, 0.8008706471012316, 0.9684413679910167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9902719030117786, 0.9727465422814962, 0.7490267470719527], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9736627706750173, 0.994964082532447, 0.8557933614308078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9680333090704677, 0.9003999246902971, 0.5923590600135036], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.946952834154772, 0.8308197806609533, 0.49632201028449074`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9524891542948015, 0.8490934653989093, 0.5215440157056246], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9654817076440211, 0.8919778755918946, 0.5807346410162914], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9772021018537514, 0.9306632809470905, 0.6341296468719441], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9848529224761049, 0.9555329181876167, 0.6890779164700311], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.978497002993834, 0.9349373501125636, 0.6400288728467665], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.959864479073028, 0.8734371370848868, 0.555144038253825], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9679028700320097, 0.8999693856668999, 0.5917648143680384], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9681233872447527, 0.9006972449530385, 0.5927694322720936], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.959067187847962, 0.8708055247281785, 0.5515117910043498], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.962749393245483, 0.8829593487254919, 0.5682869416728423], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9834242088382715, 0.9509945480389213, 0.6732724137026219], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9909560814375097, 0.974919864395526, 0.7565956424159442], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9970412577709279, 0.9942496880143534, 0.8239144310318829], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9318671759762095, 0.772376586527397, 0.4396962990916557], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.951780001317776, 0.8467527702069079, 0.5183133029255547], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9580501172416716, 0.8674484884395414, 0.5468782872154243], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9850116851993264, 0.9560372347873284, 0.6908342688941909], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9648478285085101, 0.8898856361275356, 0.577846855883238], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6394738345078305, 0.8620857572344328, 0.9750677973769017], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952963126469558, 0.8506579013197009, 0.5237033071589385], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7241002625966583, 0.9294422496627368, 0.9825376553355151], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8498108937231835, 0.9880074057792225, 0.9910676037688141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9439927545283957, 0.8210494710467121, 0.48283667300357014`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9532314169704029, 0.8515434454910322, 0.5249255674863031], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9702500896120426, 0.9077168333453952, 0.6024581239084557], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9165716175515621, 0.7103149887005785, 0.3862069199249125], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9319858151476282, 0.7728579639533587, 0.4401111865673443], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316769318087389, 0.7716046724407934, 0.43903100514647386`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4353431014976148, 0.6601828505973972, 0.9561243501491045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9781230090819307, 0.9949381311392027, 0.8501389167746177], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8875742694033949, 0.9954649787506498, 0.9649316230134656], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6942471371783053, 0.9081733543927646, 0.9800566997487227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.976291092775287, 0.9949487899372594, 0.8524613193965567], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9479001030927166, 0.9951139797030584, 0.8884538528104041], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9039403026059835, 0.9953697548355267, 0.9441836672894025], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9042222621756206, 0.9953681142856271, 0.9438262144726819], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9470528751552898, 0.9951189092030908, 0.8895279217381843], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9324698146733872, 0.9952037590928823, 0.9080155228235832], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9137226652172941, 0.9953128372639032, 0.9317821266213742], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9015314379740254, 0.9953837705422296, 0.9472374932294123], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9872363039897817, 0.9631038317900279, 0.7154446719293953], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8954265940249244, 0.9954192908870103, 0.95497687823434], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8834748655313539, 0.9954888306689206, 0.9701286215151372], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19744770545220267`, 0.33044366975540734`, 0.9382753163256266], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.46180425805599573`, 0.6896350654977941, 0.9586181165869395], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5279918485271632, 0.7633042240621752, 0.9648558028102913], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.598983788699318, 0.8280164419080993, 0.9713798531463979], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.881587934809859, 0.9954998095621346, 0.9725207683829413], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9787603486927221, 0.9949344228506852, 0.8493309327101715], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9493002711678047, 0.9951058329833071, 0.8866787968228861], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9388604142969894, 0.9951665761109947, 0.8999138725092148], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8806244127710364, 0.9955054157062568, 0.9737422685689171], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8819799711460334, 0.9954975285430055, 0.9720237663028107], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5694454712306773, 0.8031621787934624, 0.9686894223179802], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9419355596467156, 0.9951486837252131, 0.8960153725629306], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9966736083730865, 0.9930818339334757, 0.8198472174061833], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.861159449530929, 0.993294388563585, 0.9918376468030827], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8620289531954094, 0.4548831991678438, 0.23143401074607806`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8551272354053417, 0.41972359652968894`, 0.21484017903679817`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5721584701664548, 0.8054449624845488, 0.9689365296890087], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.966209508128588, 0.9950074484984892, 0.8652421972848543], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8954946114212894, 0.9954188951354743, 0.9548906495245006], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9737566571104181, 0.99496353626483, 0.8556743373777171], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9142950031223551, 0.9953095071804664, 0.9310565481402349], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9050959172137446, 0.995363031022495, 0.942718642721805], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7306693837572167, 0.9325026241343994, 0.9829833953994184], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.165698, 0.282261, 0.936187], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9862423495002706, 0.9599464927229774, 0.7044488012254021], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5617628817753054, 0.7966978600343366, 0.9679896710361154], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.890914481046864, 0.602035504165313, 0.30088361772516226`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.878599257495598, 0.5392977366075479, 0.2712740693072366], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8617404320157048, 0.4534133781262325, 0.230740317951587], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999382, 0.647077999999749, 0.33170449999978363`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999238, 0.5118545624996116, 0.2583220624998167], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860624999382, 0.757440499999749, 0.4268232499997837], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999509, 0.8504957499998376, 0.5234794999997758], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3815460000000482, 0.6003047500000536, 0.9510543750000046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4874715000000482, 0.7182036250000536, 0.9610370625000045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7709376250000779, 0.9512625000000363, 0.9857157500000053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5882012500000857, 0.8189437500000721, 0.9703977500000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6824363125000857, 0.8982354375000722, 0.9789809375000078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9316550000001007, 0.9952084999999994, 0.9090484999998725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962568749999882, 0.9917580624999623, 0.8152369999998689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9875617499999841, 0.9641376249999498, 0.719044999999825], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9745522499999606, 0.92191693749987, 0.6220576249998206], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.856572062500117, 0.9911572500000544, 0.991526375000008], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]]},
       VertexNormals->CompressedData["
1:eJwsm3c0l98fwDVEpGFTZoXsvXlb2WTLDNkjK3uPCCk7mwglRMqXyEUplLJl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        "]],
      Axes->True,
      AxesLabel->{
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(m\\), \
\\(2\\)]\\)/\\!\\(\\*SubscriptBox[\\(m\\), \\(1\\)]\\)\"", TraditionalForm], 
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(DM\\)]\\)\"", TraditionalForm], 
        FormBox["\"\[Beta]\"", TraditionalForm]},
      AxesOrigin->{Automatic, Automatic, Automatic},
      BoxRatios->{1, 1, 0.4},
      DisplayFunction->Identity,
      FaceGrids->None,
      FaceGridsStyle->Automatic,
      Lighting->"Neutral",
      Method->{"DefaultBoundaryStyle" -> Directive[
          GrayLevel[0.3]], "RotationControl" -> "Globe"},
      PlotRange->{{0, 1}, {1, 20}, {2.5246193227892504`, 2.5371929075035515`}},
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02], 
        Scaled[0.02]},
      Ticks->{Automatic, Automatic, Automatic}], {576., -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.},
     ContentSelectable->True]}, {}},
  ContentSelectable->True,
  ImageSize->700,
  PlotRangePadding->{6, 5}]], "Print",
 CellChangeTimes->{{3.768799383567918*^9, 3.768799416047975*^9}, 
   3.768799546244342*^9, 3.768799581911208*^9, {3.769232294007105*^9, 
   3.769232309653749*^9}, 3.769836652779068*^9, {3.769836764464582*^9, 
   3.769836787767267*^9}, {3.769836829224584*^9, 3.76983687022374*^9}, 
   3.7698369361816072`*^9, 3.76983701341043*^9, {3.769837058766684*^9, 
   3.769837128317931*^9}, {3.76983716198037*^9, 3.769837196037994*^9}, 
   3.76983726028166*^9, 3.769837353212756*^9, 3.7698377189297743`*^9, 
   3.769837753377726*^9},ExpressionUUID->"11833918-6384-4e8d-b508-\
9111bb87a4e7"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJxsvXc819///29vsncyniSUTQrnkZAdkszMUkJSiSZNisazZSQpaSHZK0lK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       "], {{
         {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
          
           GrayLevel[1], 3], 
          StyleBox[GraphicsGroup3DBox[
            TagBox[{Polygon3DBox[CompressedData["
1:eJxNmwf8l9MXx5/nPs9TRlGUEVrKpjIqW0aUotK0G8qIlFIR+aOISsrIHkn2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               "]], 
              Polygon3DBox[CompressedData["
1:eJxNmnn8V1P+x++951x+TQylYmzJkqRQChkJ7alomVBChVZtUtkKkRZLWUsR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               "]], 
              Polygon3DBox[CompressedData["
1:eJwtlllsVVUUhk/PvheBTiAK3BKV2oJgTKDI4ExLkQfbAvoiFTTEROODgcQB
kGrDJJGptaggUMNkDIoiIjIJcUAflCIFpFUKlaogCkXQMjhU/H7Wevjyr/3v
tfc5d5+91765j05+YFIcRdEkSEIUomg48g/mQeJvYRQ8gVeMphJRlAO3E0/A
G4pm0M6EO4kfxrsNzaKdDeeY5yzUEvdNi6KVaBUsgmpI4k1WmzG5xDXE75L/
HryF1wdvGd4e2nUwFu8ZnjEazcPPh87EI/A6oM3wA5yEmxm7jv5uxNfAVuIt
sB1S9L2I/suc9zD2IrqPnHrIhGK8TmgL/Kj54TG8QvRaxnWHbXAX88xi7Azi
mTCM/vHkDUE7006Hq4iLtLRoExyBE3AcTjN2GH3ZxF1gJHGG9ymnDJ7CK0F7
M1cutBPfwnPXE/cj7g+/wVm8R/iI3Yl7aO1gLGPz0L/gb1jB89JhGnkzac+C
r2EiY1uZr42+89BMXIq3nLiJ+AgchBK8b9Cl+K/DIlgIe71vn74lc3fFW4B+
ju6GM9AK2XiryeuatGfrHQ75s+rRenIGRPat19H3NtyH3x9vIWOqoBpW4a8M
9qyrY+tbT/sdQTuP/P3ofPx5UEPcK7J3Gg+tPG8cWg4PwXLGLYM55OWQtwNt
4bnHoDFh+Q+SVwEZ9FWitegbcAnujmzd6phjr+837bsC8nYzdhD6Ku1XYAZ5
KfI3o6sSth5d6M+ELK2Lvk3SfncTebOJZ/uYiXhTmWMa/Iw3GK8Z3Ul7F3xI
3AdvA1pDezFsI+6Ltwl9jfYSeJ84H2+xn70qnRu8W/G+R7fovEAlcQ+8cvKe
1tnz9b0R70m8+bQXQANeAd4BdIPm15y+ljpn02lXaHzSvoP2yRTiqfAJeTfh
bUVXkFMLX2ltWJcM+tfSfhPOa3/CUagjfxR6mLxBxIfQTfr9cIp4KN4J9Ava
X/qa98SbwJhnaU+BX/CG4P2Efkr7M9Uv+uemWTFsJ/4PEviFWJfJayT+LthZ
15mfi5epb+S1SDVppNfLMehgKCceiHZQLYBO0BF64432WqG4jPh69E9og6Se
DdcRl/ocescr78pz++Ed17fweW7QGsEF/81XfntsZ+fX2Op2ymuUave9weqY
6lmBv2dRsJql2qV5x3iN1zuUEKfQ31VrYDo5z0GF1snXVvOMIx4Q7N2T/u1V
b+cQv8R7zNPe87lz0YtwCV6g/3mohMu+13WH6C5RLbsf745gd43unHyvb7pv
clQnIqt7p6E1WK1UzVTtfpy+UvRj2AHbfc+1oB/Q3uhnQmenMbYz35CwOljm
taJBtSrYntM5SQt23vcEq1sD8S6gB2jv9zOhvdke257VPKqja2ivje0367fr
/ir2Oq06WgdL6M+KrNa+jF/tZ1F7eCMa8OOE/e4SX2/dU7qvTvr+T/e9oD2h
O2iEr7e+35lgd5/u+l7EH8Fmrx+qFU2xreOpYPVNd2RP4j/gXLD/CYW+X9t8
z+qcFPk+1D181GuUzljHYHffYTjmdSsZrN6p7nWDNazP6oSddZ35XcTD8Xai
/wPL9xCE
               "]]},
             Annotation[#, "Charting`Private`Tag$12703#1"]& ]],
           Lighting->"Neutral"]}, {}, {}, {}, {}}, {
         {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt01lTjWEAB/CnOMo+4wIhHFrsQqEia6XslV1JttCpSHHSjJlmjpuurBcm
S8yYXLgwYw/jCjP6AHwK+QZ+7+ji9/7/zzLvvO97nhNvaqtpTQsh/OSLEvU+
l/FM1WOxEB7o2XqG3q9/Tw9hqfEfOcJfio2zrD+3Pm1MCBXG+bJWxs2/NN8Y
zemv9IReZz0p62VK3qJZfyhfUGLfV17rH2Uxb/S3vOM97fZ/iNYZ4hOfo3cZ
faetnm0LiznMLLLZzCYOMWjfQbmINazmOPUcIJ9a8qhjOSdYQRkbyaWGLH67
3wa5n33MZA4L2UsOqyjgGLvZw04WsCv6vjSwjFJKiFPNjOh7s551VLGD6cym
h5UcpYJKtjOfM5SzhG2cpJt5XGcumZzmCKdI0sQVznOBVhIU0sI1rtLIRbro
ZC1tFNHOWZrp4ByXucQPv+0v363I+fiml48NYdj4mbWnDPCExzxiirX78h53
ucNtJpu/KVNM0lPuNVH2ygnyRnS2ZY/MlEmZIbvkONkhY9G5kh4hJKQjFlqk
W4bStP//k3/Rok3c
           "],
           VertexColors->None]}, 
         {GrayLevel[0.2], 
          Line3DBox[{645, 1151, 641, 1118, 1277, 1280, 1279, 639, 1276, 1115, 
           1275, 1114, 1147, 1145, 883, 1113, 1144, 1327, 1326, 1263, 1112, 
           1141, 882, 1251, 1142, 1253, 1252, 1139, 881, 637, 1140, 1131, 681,
            1129, 1138, 1259, 1258, 680, 1127, 1137, 1126, 1257, 679, 1256, 
           1124, 1136, 1123, 1255, 678, 1254, 1122, 1283, 1121, 1282, 676, 
           1159, 1284, 1158, 1337, 1285},
           VertexColors->None], 
          Line3DBox[{658, 1224, 647, 1155, 1153, 1208, 1205, 887, 1120, 1149, 
           886, 640, 915, 688, 912, 685, 909, 1170, 1210, 908, 1135, 1166, 
           907, 682, 938, 717, 935, 715, 1177, 1176, 714, 1174, 1173, 712, 
           1291, 1213, 931, 1292, 1172, 1341, 1211, 930, 1288, 1171, 1340, 
           711},
           VertexColors->None], 
          Line3DBox[{670, 1240, 663, 1230, 1229, 652, 893, 656, 1416, 700, 
           924, 703, 958, 737, 955, 733, 951, 735, 985, 769, 982, 766, 979, 
           763, 976, 764, 1006, 792, 1004, 791, 1002, 1375, 1376, 1001, 1330, 
           788, 1000, 1308, 1346, 1345, 1217, 999, 1306, 1344, 1343, 786},
           VertexColors->None], 
          Line3DBox[{753, 1183, 1303, 968, 1215, 1300, 1301, 1265, 1328, 969, 
           1216, 1188, 1331, 1360, 1363, 1361, 1267, 1262, 1387, 970, 757, 
           972, 758, 974, 761, 977, 726, 943, 725, 946, 728, 949, 731, 953, 
           696, 918, 694, 922, 698, 1414, 654, 891, 650, 1227, 661},
           VertexColors->None], 
          Line3DBox[{807, 1193, 1311, 1020, 1218, 1347, 1219, 1194, 1309, 
           1195, 808, 1022, 811, 1024, 813, 1026, 794, 1005, 793, 1007, 795, 
           1009, 768, 980, 767, 983, 770, 986, 736, 952, 734, 956, 738, 959, 
           704, 925, 701, 1417, 657, 894, 653, 1231, 1398, 895, 1235, 664, 
           1241, 671},
           VertexColors->None], 
          Line3DBox[{852, 1197, 1320, 1198, 851, 1322, 1323, 1321, 1199, 853, 
           1393, 841, 1053, 840, 1054, 842, 1055, 843, 1056, 834, 1046, 833, 
           1047, 820, 1031, 819, 1033, 821, 1034, 802, 1014, 801, 1015, 778, 
           991, 777, 993, 744, 962, 742, 964, 709, 928, 1420, 1422, 1096, 
           1401, 1405, 667, 898, 1232, 1247, 1238, 1246, 1244, 674},
           VertexColors->None], 
          Line3DBox[{861, 1200, 1071, 1221, 1201, 1354, 1382, 1381, 1386, 862,
            1395, 1379, 1394, 1380, 863, 1072, 855, 1064, 854, 1065, 856, 
           1066, 845, 1057, 844, 1058, 846, 1059, 836, 1048, 835, 1049, 823, 
           1035, 822, 1036, 804, 1016, 803, 1017, 781, 994, 779, 996, 747, 
           965, 745, 1105, 1409, 1098, 1423, 1097, 1402, 1406, 668, 899, 1233,
            1248, 1239, 1368, 1369, 1268, 1245, 675},
           VertexColors->None], 
          Line3DBox[{872, 1202, 1081, 1222, 1356, 1223, 1203, 1355, 1204, 873,
            1082, 874, 1083, 868, 1076, 867, 1077, 869, 1078, 865, 1073, 864, 
           1074, 858, 1067, 857, 1068, 848, 1060, 847, 1061, 838, 1050, 837, 
           1051, 825, 1037, 824, 1038, 805, 1018, 782, 995, 780, 997, 748, 
           966, 746, 1106, 1410, 1411, 1412, 1100, 1404, 1407, 1403, 669, 900,
            1234, 1249, 1367, 1383, 1366, 1371, 1370, 1269, 1094, 1271, 1093},
           
           VertexColors->None], 
          Line3DBox[{880, 1088, 879, 1089, 878, 1086, 877, 1087, 876, 1084, 
           875, 1085, 871, 1079, 870, 1080, 866, 1075, 860, 1069, 859, 1070, 
           850, 1062, 849, 1063, 839, 1052, 827, 1039, 826, 1111, 806, 1019, 
           784, 998, 783, 1092, 1109, 1110, 967, 1108, 1107, 1426, 1427, 710, 
           929, 1413, 1099, 1104, 1101, 1103, 1408, 1102, 1391, 1392, 1250, 
           1273, 1384, 1091, 1385, 1090, 1372, 1373, 1324, 1270, 1095, 1274, 
           1272, 1334, 1333},
           VertexColors->None], 
          Line3DBox[{1287, 1338, 1339, 1286, 677, 901, 1160, 1335, 1336, 1281,
            902, 1161, 1125, 903, 1162, 1128, 904, 1163, 1130, 905, 1164, 
           1132, 906, 1165, 1167, 1133, 1143, 1134, 683, 1168, 1264, 1169, 
           684, 911, 638, 884, 1146, 1116, 885, 1148, 1150, 1117, 1278, 1119, 
           642, 1152, 646},
           VertexColors->None], 
          Line3DBox[{1305, 1342, 1189, 1304, 1190, 785, 1307, 1191, 1266, 
           1192, 787, 1329, 1332, 1378, 1377, 789, 1389, 1390, 1388, 1374, 
           790, 1003, 760, 973, 759, 975, 762, 978, 765, 981, 730, 947, 729, 
           950, 732, 954, 697, 919, 695, 923, 699, 1415, 655, 892, 651, 1228, 
           662},
           VertexColors->None], 
          Line3DBox[{1313, 1348, 1349, 1312, 1196, 828, 1316, 1317, 1310, 810,
            1021, 809, 1023, 812, 1025, 814, 1027, 815, 1028, 797, 1008, 796, 
           1010, 798, 1011, 772, 984, 771, 987, 773, 989, 740, 957, 739, 960, 
           705, 926, 702, 1418, 1419, 706, 1424, 1396, 1399, 896, 1236, 665, 
           1242, 672},
           VertexColors->None], 
          Line3DBox[{1319, 1353, 1314, 1350, 1315, 1040, 1220, 1351, 1352, 
           1318, 1041, 829, 1042, 830, 1043, 831, 1044, 832, 1045, 817, 1029, 
           816, 1030, 818, 1032, 800, 1012, 799, 1013, 775, 988, 774, 990, 
           776, 992, 743, 961, 741, 963, 708, 927, 1421, 707, 1425, 1397, 
           1400, 897, 1237, 666, 1243, 673},
           VertexColors->None], 
          Line3DBox[{659, 1225, 648, 1156, 1154, 1209, 1206, 888, 643, 920, 
           692, 916, 689, 913, 686, 910, 687, 944, 723, 941, 721, 939, 718, 
           936, 716, 934, 1357, 1178, 1214, 933, 1302, 1175, 1212, 932, 713, 
           1299, 1293, 1296, 1295, 749, 1181, 1289, 1179, 751},
           VertexColors->None], 
          Line3DBox[{660, 1226, 649, 890, 1157, 1207, 889, 644, 921, 693, 917,
            690, 914, 691, 948, 727, 945, 724, 942, 722, 940, 719, 937, 720, 
           971, 756, 1261, 1358, 1260, 1359, 755, 1325, 1362, 1187, 1365, 
           1186, 1364, 754, 1298, 1185, 1294, 1184, 1297, 750, 1182, 1290, 
           1180, 752},
           VertexColors->None]}, {}, {}}},
       VertexColors->{
         Directive[
          RGBColor[0.165698, 0.282261, 0.936187], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1658104892406236, 0.28243171125085437`, 0.9361943989069916], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16607596973028724`, 0.28283459872895156`, 0.9362118607143628], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16663497571608565`, 0.2836829341834511, 0.9362486289712534], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.1674835354766814, 0.2849706902155209, 0.936304442440263], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1686987464868473, 0.28681486829377434`, 0.9363843721578924], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17065697361876483`, 0.28978663164903773`, 0.9365131732800012], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1735973904890831, 0.2942489450150329, 0.9367065772964157], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17866354334674475`, 0.30193722957057323`, 0.9370398002214819], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18759064877573647`, 0.31548481266246525`, 0.9376269748028656], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.20640673772591353`, 0.3440397043397943, 0.9388645908745564], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.24872298875554832`, 0.4082579362763793, 0.9416479148961772], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3879520670774439, 0.6074349320770747, 0.9516580989922224], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8855863334719729, 0.9954765453312658, 0.9674518187247204], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2279314830602368, 0.3767051946566814, 0.9402803670666944], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.22894893230136384`, 0.3782492537299826, 0.9403472891319696], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.23151973435796971`, 0.38215064760862627`, 0.9405163819732512], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.236681061508915, 0.38998336662354743`, 0.940855864925855], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2447605836130613, 0.40224467550125187`, 0.9413872902626585], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.25636838480364, 0.41986042479360564`, 0.9421507858726386], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27505861086135835`, 0.4482243096538501, 0.9433801233940446], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.30277507471718484`, 0.4902862187560753, 0.945203155864248], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3482524598688145, 0.5593017198100676, 0.9481944014366496], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4234215464371503, 0.6469137328695665, 0.9550008325949494], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5417291441828989, 0.7785943260994905, 0.9661504403586277], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7485570910034338, 0.9408360193138916, 0.98419714493701], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9921549785315389, 0.9787282124359009, 0.7698587420572786], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8984571087221842, 0.6368155236540695, 0.3228595216610761], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3788735185878424, 0.5973301824789423, 0.9508025135805389], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3819300342373816, 0.6007321938595878, 0.9510905673595459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.38972518708614534`, 0.60940847814734, 0.9518252023143391], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4045550195722517, 0.6259146128037767, 0.9532228033016948], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4278257292183042, 0.6518157460315759, 0.9554158939389802], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.45780130755115384`, 0.6851796382286139, 0.9582408683892175], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.501142420117514, 0.7334198486861735, 0.9623254446494409], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5611455084362925, 0.7961783869998932, 0.967933438982083], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6467856122549431, 0.8682380659485436, 0.9757337741131277], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770257485037106, 0.9509456413321928, 0.9856695998951208], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9242614158003689, 0.995251518734324, 0.9184216789320712], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9847246598103286, 0.9551254863285397, 0.6876589785770912], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9299655033367906, 0.7646605660154753, 0.43304604899702787`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.860785551400599, 0.4485489046697383, 0.22844449411301704`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5785531753756671, 0.8108256239246946, 0.9695189769476168], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.582753995299776, 0.814360296602035, 0.9699015991277885], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5942604991555351, 0.8240421505080416, 0.9709496430027894], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6152494538321996, 0.8417027705683694, 0.9728613744606935], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.648187329192357, 0.8694175048794073, 0.9758614463295678], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6943068263498267, 0.9082235783222642, 0.9800621364018887], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7559600443529138, 0.944284853471752, 0.9846994637127516], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8242800158311453, 0.9761132657519305, 0.9893352357906695], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9179418701814414, 0.9952882882965133, 0.9264332508917912], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9948296626814612, 0.9872244613564363, 0.7994481059536374], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9770421999599773, 0.9301354941280618, 0.6334011762760224], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.940493568231856, 0.8073780995158751, 0.46986325039823906`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8844830227924849, 0.5692715570602497, 0.28542043317246846`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8482039325501713, 0.38445403252611554`, 0.19819445025657995`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7822024680175813, 0.9565104832774711, 0.98648011280041], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7866222739486429, 0.95856955037496, 0.9867800135831784], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7992148061551315, 0.9644360678521702, 0.9876344651868608], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8213697026869297, 0.9747574301944166, 0.9891377598825267], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8558392208914335, 0.9908158390721433, 0.9914766488863466], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8979503594098122, 0.9954046066432582, 0.9517773874465972], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9499406999230027, 0.9951021067209519, 0.8858668965112598], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9956518483439857, 0.9898361693773278, 0.8085437409502079], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9858508728253437, 0.9587029502744763, 0.7001179923739411], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9669605749311495, 0.8968591602522352, 0.587471967939169], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9419366204527668, 0.813233271592035, 0.4749096805617386], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9005770903834269, 0.6454173311597218, 0.33027320998526477`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8680073977940879, 0.4853393468802669, 0.24580801249046869`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9415377279201536, 0.9951509984641664, 0.8965197217198804], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9450482140485568, 0.9951305730972498, 0.8920693207057526], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9557778080862819, 0.9950681441665917, 0.8784669321931423], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.974252864160817, 0.9949606491401697, 0.8550452734020914], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9965749387205671, 0.992768405550266, 0.8187556596407528], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9920430070851988, 0.9783725303340998, 0.7686200298632209], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9858567501449519, 0.9587216198322922, 0.7001830116954284], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9768523530001677, 0.9295088678845872, 0.6325362839055682], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9599228008795304, 0.873629639374931, 0.5554097369277761], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9401687502250112, 0.8060601532240138, 0.46872734459827087`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9067370723252546, 0.6704114053399843, 0.351814993593228], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8801057321451822, 0.5469722100755963, 0.27489609321054237`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8545411990612941, 0.4167381361537399, 0.21343116916933566`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9895683184426632, 0.9705115757206687, 0.7412431664020549], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9890757043753902, 0.968946766007555, 0.7357934997947165], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.987557336068701, 0.9641236039579134, 0.7189961697785239], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.985622883072015, 0.9579787310444529, 0.6975957985754392], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9828560049391313, 0.9491896239828025, 0.6669865156314501], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9752608541093021, 0.9242558210489809, 0.6252858372843711], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9640230722945747, 0.8871633703159624, 0.5740894854326768], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9528194951844138, 0.8501838187600134, 0.5230489611383099], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9360443981712431, 0.7893256299492891, 0.4543042666892192], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.909749912039715, 0.6826359767799002, 0.36235105389134104`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8875348151236904, 0.5848183830770668, 0.2927578714590024], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8691068400376708, 0.49094026444655814`, 0.2484514065148291], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8488298567322119, 0.3876426945652718, 0.1996993626357121], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745763641769507, 0.9219965309585009, 0.6221674827911672], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9736294714076253, 0.9188711300586878, 0.6178536906048234], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9706558889007119, 0.9090562516016504, 0.604306837783346], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9665348388706646, 0.8954539368630331, 0.5855324274223763], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9614511138601498, 0.8786741290146896, 0.5623723253091206], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9547403425783748, 0.8565239433949992, 0.5317998321425649], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9450783108015912, 0.8246325573928674, 0.4877821793173247], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9303652683050381, 0.766282608963881, 0.4344440482965968], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.909702530024502, 0.6824437246573732, 0.3621853564707534], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8928947339827283, 0.6121235588302296, 0.3056447489332261], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.876405045580489, 0.528119705081808, 0.2659985155449235], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.859447460286147, 0.4417322318777154, 0.22522731551483505`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8474149254337381, 0.3804345728008295, 0.19629743683097184`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9565005576924622, 0.8623338704317777, 0.5398189051056465], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9557412131035209, 0.8598275082137661, 0.536359532660706], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9536368738197554, 0.8528817334607504, 0.5267727212985368], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9501252305516666, 0.8412908824315186, 0.5107746064307885], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9446807385313238, 0.8233202939861888, 0.48597094555512343`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9359979909153988, 0.7891373329045854, 0.4541419780538502], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9231142663073161, 0.7368617302139471, 0.4090869096798086], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9075318022806508, 0.6736360153544345, 0.3545942064038474], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8948854972560916, 0.6222651565841705, 0.31043115019390133`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8804722338604464, 0.5488392894124876, 0.2757772749640195], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8680591636471753, 0.48560305902847956`, 0.2459324733682598], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8510863788900955, 0.3991381548012085, 0.20512472920026048`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9408080938046304, 0.8086542843442968, 0.4709631630102986], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9398660420823441, 0.8048319175174419, 0.46766875816615405`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9370756854999334, 0.7935100694878897, 0.4579107331824778], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9323857081658102, 0.7744805264632809, 0.4415096336643263], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9250853108937946, 0.7448592268092753, 0.41597975715315216`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9155296713583306, 0.7060873009100292, 0.38256317881695184`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9046116307467049, 0.6617874442664359, 0.34438221164859484`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8948586311089761, 0.62212829166362, 0.3103665557932793], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8824600599154774, 0.5589659240177509, 0.2805566142571989], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8731095006796566, 0.5113311239323132, 0.25807502183825726`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.860479744504209, 0.446991024546539, 0.22770924119068883`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8488247619324676, 0.3876167399928043, 0.19968711318534021`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.922657661843839, 0.7350090614985255, 0.4074901396503602], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9216643124151843, 0.730978554665684, 0.4040163440059488], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9187553834670662, 0.7191756002737747, 0.3938436651697009], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9137606377201231, 0.6989094620140242, 0.3763767743454204], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9070288080250833, 0.6715951204533419, 0.3528352088107039], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9012415412880166, 0.6481133350368906, 0.33259683004453716`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8930702688111098, 0.6130177905277256, 0.3060667881254793], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8831556705858616, 0.5625095917690994, 0.2822290741795891], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8758514167781435, 0.5252993392987386, 0.26466742327848025`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8663539830516942, 0.47691631262895473`, 0.2418326998486785], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8535109930556973, 0.4114899305773906, 0.21095424014923525`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8478214892571787, 0.3825057415901112, 0.19727494009471913`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.906573939575982, 0.6697494956014407, 0.3512445097156147], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9059368237032033, 0.6671644033826593, 0.3490164817125774], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9041590570103291, 0.6599511301918429, 0.3427995372856301], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.901179007486483, 0.6478596046706228, 0.3323781460234572], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8965957767021916, 0.6292631848613377, 0.31635034485245767`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8905547536386818, 0.6002029353593347, 0.3000187234692448], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8827596734975796, 0.5604922533769243, 0.28127697656560485`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8771638787815449, 0.5319854490356044, 0.26782298168752006`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8697364872740714, 0.49414789293955663`, 0.24996527025061963`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8601033161672293, 0.44507337575930583`, 0.22680419281513298`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8500195832288682, 0.3937035495788913, 0.20255982750345802`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8468958183464327, 0.3777900718995354, 0.19504934528219275`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8969993318122169, 0.6309006062776747, 0.3177615984788725], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8963735350817014, 0.628361441382066, 0.3155731541167551], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8945215834104482, 0.6204112606996182, 0.30955619046721194`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8913828340563459, 0.604421447231757, 0.302009681012053], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8865356632961324, 0.579728377617458, 0.29035560614146416`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8818884704028292, 0.556054060515339, 0.2791823389726716], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8772587838356156, 0.5324689263511042, 0.2680511623439178], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8715687940676218, 0.5034822616767334, 0.2543706938707656], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8640430725005966, 0.46514378016959546`, 0.23627656702109506`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8542832441753241, 0.4154240297870134, 0.21281096705493835`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8485339510098865, 0.38613525425377593`, 0.19898791515155878`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8455959321282396, 0.371168027316337, 0.19192402289115706`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8877624509756628, 0.5859780343906957, 0.2933051773810244], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8871048641416956, 0.5826280724702533, 0.2917241383427734], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8851602333650551, 0.5727214887088886, 0.2870486536553674], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8827522629224605, 0.5604545014889981, 0.2812591592858875], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8801209914412556, 0.5470499459093114, 0.27493278120601616`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8767966209545365, 0.5301145178187482, 0.26693998201111135`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8721000778228609, 0.5061887944980548, 0.25564806183805633`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8663365120444481, 0.47682730961678477`, 0.241790694225897], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8587129151757068, 0.43799021938337024`, 0.22346124533980405`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8505267588028618, 0.39628726745780185`, 0.203779232060106], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8477909373661487, 0.38235010028730365`, 0.19720148404311405`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8811543104289375, 0.5523140100322524, 0.27741719478320914`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8808004301743865, 0.5505112285349548, 0.27656635886556147`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8797560033893936, 0.5451905776677402, 0.2740552387603933], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8780309359404187, 0.536402521146904, 0.2699076511878266], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8753596767483949, 0.5227942551192442, 0.26348513047159283`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8720060500633809, 0.5057097864074852, 0.25542199046506336`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8672379244731263, 0.4814193986835146, 0.24395796425882524`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8614125326986012, 0.4517429520025685, 0.22995194812089997`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8537027633944666, 0.41246687126288406`, 0.2114153144535118], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8490556339948764, 0.38879287761845843`, 0.20024219994294418`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8470983351001882, 0.3788217583298125, 0.19553625724126555`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.868869213347659, 0.4897297165436787, 0.24788007957512684`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.85695423437475, 0.42903092547860056`, 0.21923284103103663`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8486214087339433, 0.3865807924399215, 0.19919819015827725`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8468764752121883, 0.3776915316615116, 0.19500283849589065`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8488849804186338, 0.387923512612242, 0.19983189676757673`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8466516768213888, 0.37654633530103665`, 0.19446235469476886`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8476769476420629, 0.3817693994349074, 0.19692741802714486`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8464305570612648, 0.37541987908565955`, 0.19393071544223778`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8478344237716127, 0.38257163422751683`, 0.19730603860704427`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8461805503469356, 0.37414626329897294`, 0.1933296231533384], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8470541935515983, 0.37859688687672477`, 0.1954301275137154], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8458649476384132, 0.37253848011213475`, 0.19257081811501153`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8452740000000001, 0.36952800000000025`, 0.1911500000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9266117494631361, 0.7510527382828516, 0.4213177938003579], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8493293543990877, 0.3901872986798176, 0.20090030716509347`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8505523540384351, 0.3964176579402242, 0.20384077080228336`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8477208340840725, 0.38199297129182674`, 0.1970329344007749], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8482284015561714, 0.38457868562757236`, 0.1982532811998332], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8471541545671808, 0.37910612091006113`, 0.19567046424154438`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8474358988572029, 0.38054141826414933`, 0.19634786332911736`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8464756183878734, 0.37564943618812274`, 0.19403905659629306`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8484688902722608, 0.38580381362524746`, 0.1988314893219491], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8475704729872933, 0.38122698279797607`, 0.1966714205267697], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.847020390218714, 0.37842468166807863`, 0.19534885400556048`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8478546200439665, 0.3826745206294724, 0.19735459659721255`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8575775412073452, 0.43220625388557077`, 0.2207314605049035], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8461295792780581, 0.37388660004088453`, 0.19320707317886496`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8457242282911192, 0.3718216098365231, 0.19223248594347625`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9171549985692445, 0.7126820522032007, 0.38824703428930296`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8747655933871552, 0.5197678006117612, 0.26205677312382053`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.863497235035014, 0.46236310599851865`, 0.23496420750133423`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8501279250710215, 0.3942554782776682, 0.20282031429101594`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8756578664119774, 0.5243133305728154, 0.26420206924617684`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8505062153890667, 0.3961826126040628, 0.20372983943617967`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.847620356374559, 0.38148110505099475`, 0.1967913553833599], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8474423390175798, 0.38057422654270656`, 0.19636334743622325`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8525093149756101, 0.40638705556301336`, 0.20854590095116435`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8480874749203915, 0.38386075935677044`, 0.19791445064364174`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.847223920680994, 0.3794615322603788, 0.19583820322868356`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8470053710019666, 0.3783481688767941, 0.19531274323391018`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8486809328384783, 0.3868840276527341, 0.19934130423557572`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8473687184559618, 0.3801991793774616, 0.1961863411825643], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8466873935261285, 0.3767282878502999, 0.19454822853164414`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8459306738973699, 0.3728733111235005, 0.19272884406060686`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8463685821812856, 0.37510415882298037`, 0.19378170895430824`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8476527126087942, 0.3816459382668952, 0.19686914962560148`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8484401268171569, 0.3856572831986614, 0.19876233321503622`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.865794597120282, 0.4740666181517142, 0.24048776569043867`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.850595240539567, 0.39663613577200507`, 0.20394388301347902`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8630870855388888, 0.4602736706224799, 0.23397808318832006`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8504398248152918, 0.39584439735622945`, 0.20357021627542277`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.847969379161152, 0.3832591410213919, 0.1976305124685369], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8505483268244625, 0.3963971419980592, 0.20383108815327433`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8482943350310765, 0.3849145722645998, 0.1984118053556831], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8472743791965367, 0.37971858440451983`, 0.1959595208688254], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.187184333407074, 0.3148681972027003, 0.9376002496724858], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18912388549965098`, 0.3178116197201386, 0.9377278224559698], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19181366561520347`, 0.3218935721406873, 0.9379047410020681], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19621297394782125`, 0.32856986779520425`, 0.938194102660125], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.20291092075536882`, 0.3387345277336466, 0.938634655776041], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.21260044735417905`, 0.3534391447859072, 0.9392719781163804], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.22792051664513494`, 0.3766885522611149, 0.9402796457578393], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.25267535129537083`, 0.4142559566138152, 0.9419078789840056], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2992097810296219, 0.48487560577928734`, 0.9449686509796406], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.39659049553264364`, 0.6170498123149403, 0.9524722063767462], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.29374085285808293`, 0.47657607807494373`, 0.9446089357690066], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.30242229314583313`, 0.4897508450350869, 0.9451799518847357], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.31392893659376403`, 0.5072130795140657, 0.9459367939096689], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.33284450519566866`, 0.5359189393701008, 0.9471809531910623], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3612963512665726, 0.5777661657609238, 0.9491459967974843], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4003395232736114, 0.6212226144542163, 0.9528255242498448], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.883287526142221, 0.5631813070011968, 0.28254609509796236`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18669972707986654`, 0.3141327690690325, 0.9375683750049828], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18693636338702557`, 0.31449188323647403`, 0.9375839396049196], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18647351454986466`, 0.3137894738014898, 0.9375534960222415], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18802449170764718`, 0.3161432033598353, 0.9376555105409005], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.22949336204658494`, 0.3790754685954559, 0.940383098646071], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19033204257643888`, 0.319645092900895, 0.9378072882056969], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.23399318660112722`, 0.38590430550530325`, 0.9406790716935644], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19389156138054053`, 0.32504694203881496`, 0.9380414132510827], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.24004460251676635`, 0.3950878040752287, 0.9410770996585421], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19903507470904735`, 0.33285262718014863`, 0.938379724511046], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.250010289633842, 0.41021151638716324`, 0.9417325862782213], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2074199844428957, 0.3455773857528896, 0.9389312365215262], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2650343800483551, 0.43301175268880887`, 0.942720786100659], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.21935023601631484`, 0.3636824788072601, 0.9397159410967264], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2867615417714505, 0.46598442576139026`, 0.9441498760997513], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.23852189824382491`, 0.3927769808384986, 0.9409769447705835], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.271990089420716, 0.44356758754868175`, 0.9431782933824348], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3389879701478193, 0.5452421295769837, 0.9475850356218366], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.592478723300491, 0.8225429207039207, 0.9707873539795628], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2916631585457368, 0.47342301389753993`, 0.9444722767704321], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.29267802536683574`, 0.4749631539457789, 0.9445390289787015], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.29772817805347734`, 0.4826271569860955, 0.9448711995028752], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3074992654065651, 0.4974555488838982, 0.9455138864490359], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.3228801973452084, 0.5207973202035006, 0.946525557291752], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.34491881179468203`, 0.5542426472313162, 0.9479751328923292], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.37992803208042225`, 0.5985038937613766, 0.9509018936038662], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4592795152822507, 0.6868249363722396, 0.958380178431083], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.47966724434917685`, 0.7095172089675579, 0.9603015696740773], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.48338600241779683`, 0.713656319877466, 0.9606520348565606], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4995799377242058, 0.731680749825386, 0.9621781923498847], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5204128561212534, 0.7548685340886534, 0.9641415393633113], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.687689369713244, 0.9026554883804476, 0.9794594003334013], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6933238655118266, 0.9073964910203224, 0.9799726056375013], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7180380671522286, 0.9266180380632076, 0.982126312125556], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8712101073450328, 0.9955601917787316, 0.98567720660391], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8760968455479756, 0.9955317588446109, 0.9794820689908622], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9964937487434401, 0.9925105021056504, 0.8178574751661417], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9959592201583993, 0.9908125491291165, 0.8119441186988973], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9836345550646437, 0.951662721848829, 0.6755994215613007], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9831800894391839, 0.9502190922973376, 0.6705717816545447], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9640443536879132, 0.8872336136297189, 0.5741864378134238], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.96319518984743, 0.8844307857730588, 0.5703178726932021], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9484314870473923, 0.8357003576711669, 0.503058360482882], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9475821845616584, 0.8328970721893086, 0.4991891637316894], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.931153758828772, 0.769481902537588, 0.43720144148372136`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9300409126189871, 0.7649665385346969, 0.4333097592569686], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9014029258094998, 0.6487681513560926, 0.33316120027683604`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9006855647745634, 0.6458574650764003, 0.33065255068511357`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.892031509307154, 0.6077260106394993, 0.30356929389007836`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8912601541219846, 0.6037964756123692, 0.3017147210836964], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.880980685577314, 0.5514295083796387, 0.27699974775682756`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8834601820252719, 0.5640608724117019, 0.2829612124287647], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16575300467263793`, 0.2823444739075204, 0.9361906178967401], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4767068902931088, 0.706222228884272, 0.9600225784072804], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.42788210184487563`, 0.6518784907838174, 0.9554212066381378], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.48147520370573477`, 0.7115295324796858, 0.9604719563446072], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4910312784281396, 0.7221657858765305, 0.9613725450383629], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5087456364492788, 0.7418825007567014, 0.9630419910205688], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.690444266629471, 0.9049735260575191, 0.9797103238872021], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7054427669003085, 0.917593631195603, 0.9810764283564745], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.873428312111723, 0.9955472854049137, 0.9828650887426977], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9962635049828099, 0.9917791229247584, 0.8153103458468339], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9834477834885286, 0.9510694339265896, 0.6735332141807675], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9636839778088525, 0.8860441240347251, 0.5725446609389986], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.94806696707051, 0.8344971896877852, 0.5013977041984734], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9306601191418742, 0.7674789637190715, 0.4354751573134302], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9010880129467698, 0.6474903951019795, 0.33205993329125755`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8917001536807999, 0.606037976948627, 0.3027726140392222], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9861810325114352, 0.9948912464402893, 0.8399233983732265], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529694797091874, 0.8506788714036403, 0.5237322508327726], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9452277626243946, 0.8251258517516377, 0.48846304216297043`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8833116272650657, 0.5633040859858109, 0.2826040415380598], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.20653843814716988`, 0.3442395700649613, 0.9388732533845194], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.21014310037085285`, 0.34970992788497246`, 0.9391103477091084], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2149495733270415, 0.3570041278102278, 0.9394264903567371], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.22200722113393873`, 0.3677146622446854, 0.9398907025730631], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.23347106038750357`, 0.3851119379994207, 0.9406447291798176], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.24975669350837185`, 0.4098266643644201, 0.9417159061572126], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.20826372135200552`, 0.34685782272932986`, 0.9389867327706011], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.2121379977229483, 0.3527373411772518, 0.939241560791214], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.21827573100455605`, 0.3620518331242617, 0.9396452662250682], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.22718986439307096`, 0.3755797301266784, 0.9402315875788858], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.24076796805333797`, 0.39618556804704075`, 0.9411246785585005], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2597965240172966, 0.42506289509229356`, 0.9423762695105002], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.26314592569109174`, 0.4301458749948831, 0.9425965742376416], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.26675829283778535`, 0.4356279256402489, 0.9428341753485544], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2707307230554084, 0.4416564002536678, 0.9430954593749011], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2836513139941482, 0.46126441101720767`, 0.9439453028808427], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1738021852916075, 0.2945597372002553, 0.9367200475419951], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7448583346965044, 0.9391128695801659, 0.9839461701365281], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8828696292974869, 0.5610524041031777, 0.2815413437991865], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8822131348011183, 0.557708006906921, 0.27996293107322906`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.32309496198936793`, 0.5211232424058422, 0.9465396832972118], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7891607540594355, 0.9597521590585291, 0.9869522591939909], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7307202730460161, 0.9325263320667874, 0.9829868484328282], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8831082767117617, 0.5622681519085428, 0.2821151248709118], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8820367464381328, 0.5568094270256212, 0.2795388397238162], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8846749285848048, 0.5702491877903325, 0.28588183314833765`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8743482315421791, 0.5176416231770935, 0.2610533081274142], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8559360759222789, 0.4238440940693128, 0.2167848779981232], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8497812850194575, 0.39248958073705864`, 0.20198688602658763`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16587066757069252`, 0.28252303658955735`, 0.9361983570977005], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1663425265844694, 0.2832391196746792, 0.9362293933189135], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1748650281895773, 0.2961726847103307, 0.9367899553456674], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17548492768047802`, 0.2971134308377737, 0.9368307288334419], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16698565817678754`, 0.28421512233928925`, 0.9362716948831213], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17617031786725132`, 0.29815356423594364`, 0.9368758099293474], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1771515651385059, 0.29964268397881594`, 0.9369403508334865], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.1680359995973577, 0.285809097876289, 0.9363407804102095], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17832661708235892`, 0.3014259175222374, 0.9370176391145227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17964060590492098`, 0.3034199986829309, 0.937104065878827], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1696087767003684, 0.2881959105623882, 0.9364442288061555], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18146486923533062`, 0.30618846145586437`, 0.9372240556186018], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18368528232630776`, 0.309558112580477, 0.9373701018524638], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1719046399186869, 0.2916800631766025, 0.9365952377233071], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.186273035655223, 0.31348523134519385`, 0.9375403096527095], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.189512621529045, 0.3184015571529289, 0.9377533913166877], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17584229994779332`, 0.29765577130016685`, 0.9368542347630098], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19406514412216608`, 0.32531036747208625`, 0.9380528305435589], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19971268127849756`, 0.3338809483281689, 0.9384242936445601], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18247978235189383`, 0.30772867176110374`, 0.9372908108719255], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.20696609387075807`, 0.344888571188127, 0.9389013821629316], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.21653849094399402`, 0.35941543499294876`, 0.9395310003845404], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1951762662388472, 0.32699658248553176`, 0.9381259138815925], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.22909809659337516`, 0.3784756222495929, 0.9403571003167278], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.24772519083837846`, 0.40674369962942825`, 0.9415822853840156], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.22261878446744052`, 0.36864275759904996`, 0.9399309277554803], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2750281916445086, 0.4481781461049663, 0.9433781225897456], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.38350305958745956`, 0.602483027408834, 0.9512388132540606], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.887439880512221, 0.5843347551865329, 0.2925296197376156], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8853507315449893, 0.5736919486021367, 0.2875066693023272], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8850202348858132, 0.5720082907703727, 0.286712054670193], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17374301909590825`, 0.29446994785489106`, 0.9367161559237692], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.174294551515181, 0.2953069415856589, 0.936752432611659], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1875205993548454, 0.3153785071687519, 0.9376223673475471], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18856233491620872`, 0.3169594226390133, 0.9376908868298162], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.20575033279295354`, 0.3430435583390623, 0.9388214162649594], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.2581316536822696, 0.4225363236990899, 0.942266763741827], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.25853008245170583`, 0.4231409706255851, 0.9422929701362476], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18971008479982934`, 0.3187012231633537, 0.9377663793355123], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19098496161061504`, 0.32063594877664764`, 0.9378502335325578], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1928245570937705, 0.32342767929464744`, 0.9379712317347555], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1950193159306457, 0.32675839807530255`, 0.938115590576659], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1974782772751792, 0.33049006489606514`, 0.9382773271674947], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2009018372126026, 0.33568558578368557`, 0.9385025096064261], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.20507785648878407`, 0.34202302277123114`, 0.9387771845713234], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.22842895422514914`, 0.3774601461912049, 0.9403130879105706], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.29069242818166263`, 0.47194985438668574`, 0.9444084276090555], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.3804021019184087, 0.599031550468874, 0.9509465711465334], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4779325786353069, 0.7075864639046001, 0.9601380903821359], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5806088200789432, 0.8125552936792321, 0.9697062106953697], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.43373050212285846`, 0.6583879697414232, 0.9559723746982368], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.43826742482716813`, 0.6634377271917073, 0.9563999457889447], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.585003145579125, 0.8162527866833218, 0.9701064578932117], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6360871005054528, 0.8592360763721514, 0.9747593243713787], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6425376643585202, 0.8646637386420863, 0.9753468593882053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7454871419571396, 0.939405813741342, 0.9839888371206935], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.604389300076999, 0.8325647714530261, 0.9718722019225026], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7843318540140105, 0.957502506165238, 0.986624599806651], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8690891701185246, 0.9955725322123563, 0.9883660140335655], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9432453132474087, 0.995141063071866, 0.8943549390675182], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8312916865363813, 0.9793798119923692, 0.9898110045383957], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9473734598655463, 0.9951170439171745, 0.8891215020950198], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9760817350865101, 0.994950008061318, 0.8527267315464324], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98872896392309, 0.9678453300889821, 0.7319575966205049], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9893269269900445, 0.9697447854180461, 0.738572712945629], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9838143617406477, 0.9522338854671384, 0.6775885779883997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9741030680721636, 0.9204343265360998, 0.6200112713332295], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9858620455358117, 0.9587384408684798, 0.7002415932842596], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9729370766989798, 0.9165857487404118, 0.6146993240484612], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.964405519973675, 0.8884257121133794, 0.5758318155710339], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9561586187429277, 0.8612052354530589, 0.5382611219896558], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9675723632484461, 0.898878484741043, 0.5902591131665325], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9552621627832628, 0.8582463109013635, 0.5341771065240406], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.951693723452622, 0.846467993592151, 0.5179202438669024], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9392489058960805, 0.8023278927062552, 0.46551060018668583`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9349848957242664, 0.7850267078089348, 0.4505991304306365], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8959579983108906, 0.6266754044793037, 0.31411999998700435`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8938709311687827, 0.6170966258553038, 0.307991824301009], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8810682963677875, 0.55187582633606, 0.2772103907818329], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8833746479928812, 0.563625134138656, 0.28275556256273443`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.856565386215027, 0.42705000606139176`, 0.21829793161874603`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8486071682077616, 0.3865082465524863, 0.19916395159592237`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.165725204740957, 0.28230228532944296`, 0.9361887893742278], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6656099627007865, 0.8840773350416403, 0.9774483474911884], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8822989105831757, 0.558144976731659, 0.28016916217909105`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.27729434726027513`, 0.4516172151008415, 0.9435271775085681], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7512156180135838, 0.9420745545753415, 0.9843775361903344], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8969096867652212, 0.9954106616794636, 0.953096694922388], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8099417480076659, 0.969433457640261, 0.988362329330324], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8505359631959791, 0.396334157639982, 0.20380136222465656`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8860207084071225, 0.5771050293692555, 0.2891174977420744], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8477324142058423, 0.3820519642110265, 0.1970607765406112], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8479537174347761, 0.3831793550763917, 0.19759285690804257`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8672301807168401, 0.4813799494619973, 0.24393934591010108`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8517457129177147, 0.40249701749627054`, 0.20670996902421557`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3348131295671646, 0.5389064813524046, 0.9473104381848747], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.20594897570112133`, 0.343345014541795, 0.9388344818736694], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.25662684582293865`, 0.4202526596745327, 0.94216778597889], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3321580681059997, 0.5348772172146252, 0.9471358032357965], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.430049950850657, 0.6542913843642253, 0.9556255102210512], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5293802319224771, 0.7648495445032041, 0.9649866475791675], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5335838748994003, 0.7695283496811913, 0.9653828095439465], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8264440170619729, 0.9771214149337776, 0.9894820715733169], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9093253148366108, 0.995338422750272, 0.9373568453007409], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9140493964767691, 0.9953109362149847, 0.9313679147215606], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9925545397181307, 0.9799974356824539, 0.7742789878456526], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9862255131550853, 0.959893011350379, 0.7042625449362687], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9804697818466346, 0.9414488844714839, 0.6490163297967847], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9795130510874381, 0.9382910114022851, 0.6446577183392306], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9682994413887089, 0.9012783453666882, 0.5935714882336288], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9602360130542597, 0.874663456132692, 0.5568366484807891], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9595358624684062, 0.8723524750565665, 0.5536469482059941], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9441016767786996, 0.8214089897906899, 0.483332893871974], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9121884559828448, 0.6925303480267635, 0.3708787714134848], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9210434415021188, 0.7284593762323585, 0.40184512548874524`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9055488276828474, 0.6655901128399268, 0.3476596390480714], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.903334422044975, 0.6566051808545983, 0.33991574506887134`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8985512407713797, 0.637197463640672, 0.32318870643036507`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8472926080589057, 0.3798114481779942, 0.1960033486061517], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6291015580278023, 0.8533582699966757, 0.9741230620366995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6784566228792037, 0.8948868292708796, 0.9786184564732898], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8866585568022106, 0.5803544372408664, 0.29065107956127867`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8846767410552058, 0.5702584211060129, 0.2858861908792283], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.77098535103338, 0.9512847342579197, 0.9857189883943984], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1740525181153522, 0.2949396369065246, 0.9367365130214451], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17412173242553444`, 0.2950446750541975, 0.9367410655478973], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7242662549469037, 0.9295195809736939, 0.9825489185530746], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.653680395740631, 0.8740395054873279, 0.9763617698703286], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6595412715258473, 0.8789709897874279, 0.9768955944834202], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9052504474993212, 0.6643794377906487, 0.3466161877186477], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.896844733166251, 0.630273323590496, 0.3172209588132155], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8761790216667777, 0.5269682655077, 0.2654550852134493], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9228126901091553, 0.9952599479810785, 0.9202582935915635], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9083666431687084, 0.9953440006730591, 0.9385721964535425], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8613737946356548, 0.9933942461047378, 0.9918521909404707], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9254683415899448, 0.7464133705914002, 0.4173192358155239], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9278096094305462, 0.7559130448820838, 0.42550677364709666`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9244001811190681, 0.7420793185929304, 0.4135838219880965], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9077511020093111, 0.6745258221327026, 0.35536110918776764`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9098295888982155, 0.6829592649535701, 0.36262968809199136`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.915425701525664, 0.7056654442009158, 0.3821995907970177], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8772362799925484, 0.5323542844309123, 0.26799705625090897`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8837263680915318, 0.5654169110968803, 0.283601204807652], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9335293840138015, 0.7791209814601973, 0.44550912877125054`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8359471320478505, 0.9815486571467347, 0.9901268943703933], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8730815948161779, 0.9955493027403249, 0.9833046378385408], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8728188777167182, 0.5098505957210403, 0.2573762757167057], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8554792511003355, 0.4215168793521462, 0.21568653198535814`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8483031804474237, 0.3849596337019686, 0.19843307243074], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9162961602867109, 0.7091973231982768, 0.38524363125804595`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9130424344307615, 0.6959953582941866, 0.37386517934529534`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9441362656062043, 0.8215231568390704, 0.48349047139147594`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9347953629286226, 0.7842576801074502, 0.44993632419046814`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9312738974748956, 0.7699693640693728, 0.4376215727019926], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8551206601396112, 0.4196900999803722, 0.21482437009527167`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8498122081218411, 0.39264711311163847`, 0.20206123458335157`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8471075449287533, 0.378868676201937, 0.19555840047428796`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8481113936069016, 0.3839826089511612, 0.19797195845122345`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8486540088314264, 0.386746867974786, 0.19927657072204336`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.958854144868518, 0.8701023355802383, 0.550541223723817], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.907496398521412, 0.6734923649033405, 0.3544703975797904], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8827449330403757, 0.5604171606777212, 0.2812415360168024], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8897245376910872, 0.5959735444005666, 0.2980226314620391], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8819138423632151, 0.5561833135610958, 0.27924334089329267`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8674834912117928, 0.48267039578529175`, 0.24454838149389263`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9874671237119977, 0.9638370405376004, 0.7179981729681277], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9610063094051768, 0.8772059667381903, 0.5603459142470947], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9601543319973745, 0.8743938521638411, 0.5564645312607853], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.869487228620578, 0.49287808801888044`, 0.24936597652781597`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8754623645243963, 0.5233173801599699, 0.26373202316199235`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8463448307114559, 0.3749831610849271, 0.1937246031865576], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8460566005461191, 0.3735148225654706, 0.19303161007924435`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8460417281176199, 0.3734390575614235, 0.19299585223125187`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8458999898732389, 0.3727169966915572, 0.19265507032078127`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8454071122026043, 0.3702061169981468, 0.19147004227869852`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8463702773984881, 0.3751127948126052, 0.19378578477279665`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8461216600758091, 0.3738462570403802, 0.19318803300460857`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8454972510766214, 0.37066531383712115`, 0.19168676358655268`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8469260553308215, 0.37794410896515146`, 0.1951220442023179], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.846822748067991, 0.37741782805636276`, 0.19487366207689624`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8466030549341452, 0.3762986395407928, 0.194345452868463], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8466594848887099, 0.3765861121439526, 0.19448112766680914`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8463738215654434, 0.37513084995563184`, 0.19379430602964798`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8462824284006583, 0.3746652633501767, 0.19357456902475267`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8462832762784622, 0.37466958271639506`, 0.19357660758124196`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8460014727783157, 0.37323398372661143`, 0.1928990661344956], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8458526371720793, 0.3724757665793942, 0.1925412200043929], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8458081557480416, 0.3722491636898655, 0.1924342731127464], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8456824989313926, 0.3716090268606669, 0.19213215585266377`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8453947345742873, 0.3701430613203478, 0.1914402826902163], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8461756266680128, 0.37412118047181203`, 0.19331778512954204`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8462068654486534, 0.3742803210144469, 0.1933928926729857], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.84666733755323, 0.37662611617955283`, 0.19450000786409904`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.845841477548187, 0.3724189158136023, 0.19251438886953046`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8459615828688526, 0.37303077151065966`, 0.19280315864238098`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8463487980157407, 0.37500337182759097`, 0.19373414179442913`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.846177056259022, 0.37412846327492627`, 0.19332122230175622`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8462866843755849, 0.37468694467529123`, 0.19358480168477127`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8457389884088314, 0.37189680269277176`, 0.19226797376212915`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8457034952015284, 0.37171598871238515`, 0.19218263728116547`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8462566614323599, 0.37453399800521214`, 0.1935126173847976], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8468801994075871, 0.37771050392817773`, 0.19501179259595375`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8468602792597917, 0.37760902419482945`, 0.19496389849332652`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8458442087030592, 0.37243282920777093`, 0.1925209553977053], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8465348107138937, 0.3759509812129132, 0.19418137297698826`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8465550203074618, 0.37605393547748067`, 0.19422996299541273`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8466299595677597, 0.3764357005241283, 0.19441013980235086`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8466584914183098, 0.3765810510815387, 0.1944787390613738], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.845860451835425, 0.3725155770246119, 0.19256000883528537`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8459551798562135, 0.37299815247480117`, 0.19278776384975133`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8459856936862693, 0.37315359988258645`, 0.19286112839118197`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8454802027240826, 0.3705784639659541, 0.19164577415442088`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8455108700959557, 0.37073469356586136`, 0.19171950785714637`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8453309400522429, 0.36981807120719096`, 0.19128690122853126`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8453447261136683, 0.3698883019028533, 0.19132004711918993`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8463414745163197, 0.3749660635316865, 0.19371653387121196`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8455956234325888, 0.3711664547199562, 0.1919232806927893], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8465878826269209, 0.37622134685666164`, 0.19430897402067765`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8465620093538511, 0.3760895399605014, 0.19424676679167352`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8467066600748698, 0.37682643793677895`, 0.19459455118307017`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8465829942439835, 0.3761964438387683, 0.1942972208591807], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8465431968358701, 0.3759937028548772, 0.1942015357684848], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8463673325386579, 0.37509779273564336`, 0.19377870443281225`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8459567330634041, 0.3730060650190835, 0.1927914982329173], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8464309864400834, 0.37542206648147936`, 0.1939317477996989], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8463472422709598, 0.37499544635599585`, 0.1937304013101233], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8463379645889051, 0.37494818281605286`, 0.19370809493664493`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8462811089470963, 0.3746585416231585, 0.1935713966565071], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8461892675568875, 0.3741906716111273, 0.19335058198117178`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8461519237096145, 0.3740004298668195, 0.19326079599804757`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8459950842680135, 0.37320143857039, 0.19288370620990125`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8457053992757089, 0.3717256886876108, 0.1921872152554428], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8459014733247832, 0.372724553877814, 0.19265863699012714`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8458020124921057, 0.3722178679394187, 0.1924195028543486], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.845678585684842, 0.3715890915057413, 0.19212274721605024`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8455522993836642, 0.37094574787693546`, 0.1918191164834305], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8454220905809045, 0.37028242174505416`, 0.1915060548622829], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.846698652062814, 0.37678564251013796`, 0.1945752974829884], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8464088312439397, 0.37530920068248863`, 0.19387847996008595`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8462343056011958, 0.37442011010595533`, 0.19345886715748586`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8457663708189839, 0.3720362976257026, 0.19233380941633643`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8457958091071095, 0.37218626587191705`, 0.19240458802737564`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8463319129283722, 0.37491735368247914`, 0.19369354490149435`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8458882264185545, 0.3726570698146645, 0.19262678739277855`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8467348217642603, 0.3769699027724487, 0.19466226046192076`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8464773028839301, 0.3756580175607313, 0.19404310663788105`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8466084693119826, 0.3763262221483535, 0.1943584706819086], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8467316921646411, 0.37695395957071554`, 0.19465473595121485`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8466924462330084, 0.3767540279879793, 0.1945603767779489], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8465925997165636, 0.3762453772506146, 0.19432031534092137`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8458965752791289, 0.37269960163488736`, 0.19264686059651553`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8474622012302143, 0.3806754111354389, 0.1964111022450774], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8472752290511203, 0.37972291384109913`, 0.19596156417809518`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8471205099131031, 0.3789347240630366, 0.19558957224557114`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8473764119290234, 0.38023837243982317`, 0.19620483863510071`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8480421670013624, 0.383629946032047, 0.19780551660629958`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8463149908346158, 0.3748311470147513, 0.19365285903393165`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.846657520303036, 0.3765761039034326, 0.19447640420447074`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.847136510926165, 0.3790162384451338, 0.1956280435545995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8466147405480323, 0.376358169871263, 0.19437354864348033`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8469010116316612, 0.3778165281891981, 0.1950618315216657], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8467445186999101, 0.3770193021270186, 0.19468557484873897`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8472744703824551, 0.3797190489353447, 0.1959597401075469], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8473165289198235, 0.3799333088495277, 0.19606086164167194`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8467824166521728, 0.37721236666296276`, 0.19477669306902884`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8471569659567383, 0.379120443045899, 0.19567722367834056`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8476546355745047, 0.3816557344817401, 0.19687377302087128`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8470836176804489, 0.37874678299097175`, 0.19550087208154482`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8470852105693557, 0.37875489768686565`, 0.19550470187164284`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8465505779719419, 0.3760313047706895, 0.19421928226776575`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8465723458204301, 0.376142197294321, 0.19427161880563554`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8468084032388437, 0.3773447508155837, 0.19483917273844306`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.846938327186523, 0.3780066258027297, 0.19515154948121555`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642324999999994`, 0.9433020625], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.381546, 0.6003047499999999, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.718203625, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.900986375, 0.6470779999999998, 0.33170449999999974`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.770937625, 0.9512625, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8565720625, 0.99115725, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9316549999999999, 0.9952085, 0.9090485000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152370000000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.952914, 0.8504957499999999, 0.5234794999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9281860625, 0.7574404999999997, 0.4268232499999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.97455225, 0.9219169374999999, 0.622057625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999999, 0.5118545624999995, 0.2583220624999997], 
          Opacity[0.8]]},
       VertexNormals->CompressedData["
1:eJwUW3c4lm8UVlSkIhkVyUikEJLdY5a2IhRKKSLZZIQSyp7Zsvcmm46RPbKy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        "]],
      Axes->True,
      AxesLabel->{
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(m\\), \
\\(2\\)]\\)/\\!\\(\\*SubscriptBox[\\(m\\), \\(1\\)]\\)\"", TraditionalForm], 
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(DM\\)]\\)\"", TraditionalForm], 
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(N\\), \\(sat\\)]\\)\"", TraditionalForm]},
      
      AxesOrigin->{Automatic, Automatic, Automatic},
      BoxRatios->{1, 1, 0.4},
      DisplayFunction->Identity,
      FaceGrids->None,
      FaceGridsStyle->Automatic,
      Lighting->"Neutral",
      Method->{"DefaultBoundaryStyle" -> Directive[
          GrayLevel[0.3]], "RotationControl" -> "Globe"},
      PlotRange->{{0, 1}, {1, 20}, {0., 162.60520613319352`}},
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02], 
        Scaled[0.02]},
      Ticks->{Automatic, Automatic, Automatic}], {192., -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.},
     ContentSelectable->True], InsetBox[
     Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJxlnHk41c/7/5Fdlohkj1Oyb6WSzClSslRCJW2WdhJRokWl0qaOyBpJKZVI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       "], {{
         {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
          
           GrayLevel[1], 3], 
          StyleBox[GraphicsGroup3DBox[
            TagBox[{Polygon3DBox[CompressedData["
1:eJw1mQXcV8UShk9gYoF19RqUAYqIHSihCAaoIAoWgoXS2HJRsBtQ2rjY3R0o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               "]], Polygon3DBox[CompressedData["
1:eJxNmHn4V2Maxs95vyqyjC1bicoIhcKIkmQJyVIJpUUr7VQopH5FQ5IoLczY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               "]], Polygon3DBox[CompressedData["
1:eJwtlWlQjlEUx5/nee1j+WLfGTtDESUhSoTIrihKaRSVQRHRoqTEB2vZsmZP
thkZ2ZnRjH2phjL25ZsxY/vA78w9H37zP+d/7/s897n3nvN2iUyYGu9YlrUQ
6sJSl2U1QRPQZbAc1tiW1R3vALqWyesglLgp3hbGcyEPgvDa4GWiC5gTBT3w
u0NjKGesLbqe8Z7Exeh65mTBBuJeeCfQDeQ5kEbcA+8wmk6eAbOJ2+FtRGPJ
4yCXuDfeaTSXPA82E+eDD+97xZg3OpW8LXE2upA5MTCOuBXeanQueRj4EbfA
S0ZnyTshkLgRXijPmQ0hsAKvK14hmsyclbBJ92InNMOfod+TDSeJBzP/KDqd
fJpjntEFLxF9AOOJa9Eyxq7AE+IgvHdoOfk1iCa+j9eedzSAhtAKXuD10f2W
fZ/OvL+WOcPFsAQ6QgcYDNWMDUJvM8+fuBI9z/MvQIHMJe8EFYx1Jr9J7Ef8
Ai1lzjk4SDwIrxwtIC+E58ST8T6iN8hvQhXxFLyv6B3yu/CSOBjvM3qL/DYk
855/eEmoN/kw8HCZdQ6BKsY2MX84vo+eX0u8WYx5EXvCAPzveEF4/nKestd6
N2Pwxsj32uZdP/CC0VHM8XXMHW6NF4EXDmFy/8GWs4F1xL/0OamwFhZApMuM
OcyZANv1/LehATx3LMzU+yBjf3hGPJqpcSKaBukQwZz58j5+08A2NTYJ/c28
Rfq+KDiC54F3Dd3N3D0QLHsPGbrOaDQOYvVdLh0fKvsFntCHeQNQN91fiZfw
rHhdt6w/RGtH1tkP+kJ/l6m7HMaaaH131vsl9yxD3yffJGcgZ5FFXE9qAvVF
R9lmf3/qnqfAapepYanlEsaHMHYcPab1cwPdy9g+x9S3rP+s3AniETAPP1z7
h/StFDSSPMIxvUd6Sqr2gGjtPdKP0m1TT/WhKbTHC8dLYc4q2EvspvVeRL7f
MbXjp2uS/ai0zL5J/9lim/4kfSpP+1sW+lN6F3Ed/NdQA79kLl494lp445ie
l+aYc5YaK9J+memYvZCzP2Sbc5fzvy77qbUoeyN7JDU7Wu/ILvKdcJV4JF6Z
bWpK+kAz1B0GukyPT9XaHsjYPrnH5Fvhsuwz3iXb1KvU7RfpnVrvUtdS39+I
w7S2a/Q760ISniP7A/lQyvhXvADeO5TcS/tvc8vcEVmrL/Fj9BRjp3UNI/Ae
osfJT8AZqX28O+gBWTtcgotQrb1H+tt13Y9naAljZ7Uvyx27ZZszLdKzdtc9
2k6+Q/viee1lwdoHpUdLr35DPBOvxjZnJ2dYX/qZnrP0QOmFnxifg/fBNt9y
Snv8RLxHcsfJix3zXxCIV4Ee0u+5p31a1in/A/J/8J44BO+tbfpxqfbVyfqN
8n0l2pMn4T21zf/cHMf8r3fDW4n+ByNy964=
               "]]},
             Annotation[#, "Charting`Private`Tag$12730#1"]& ]],
           Lighting->"Neutral"]}, {}, {}, {}, {}}, {
         {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0jtPk1EAx+EjFFFLK17AVrwhApZyURFDv4CJCyTq5CUaEyBRlDD6Adyh
rLCzFxRQQzAYRbnEQSclcTCRicGJNBiekzD8eP7n7dsCedv4ZOT2iwMhhKLS
RtxH/OivDOGfXbCP8hmf6qw9waLydokFrvAmf/IOt/mYZT7nS9VWhPCK45pS
i/M0d+Nr7isxxYRm7Fm91ht1uHeO81rQW3W69o7v4+/XZ2W8t13f7BNs1Cc7
zx5d0xlNunadf3iKbRqLn8msPtr13GA3l5njZa3bx1mnq2rQsGut/M2TbNGj
+HfzitbsD2q2L2nVPsYlnmYvm/iLm9rSRedF/tUF+yvP81x8Dvru3MUbynle
P+L/woyy+uI84LVBDSntfI/39UAPlXJt1L1l3nWu4Y767GT8LuiWfZiHlLSr
eVBVSsjbg0cR/u9/h/YACv464g==
           "],
           VertexColors->None]}, 
         {GrayLevel[0.2], 
          Line3DBox[{313, 846, 559, 311, 560, 314, 562, 316, 564, 318, 566, 
           320, 903, 569, 905, 850, 571, 887, 324, 851, 853, 326, 856, 858, 
           330, 862, 864, 332, 868, 334},
           VertexColors->None], 
          Line3DBox[{329, 857, 327, 854, 852, 325, 848, 912, 914, 913, 322, 
           902, 901, 321, 567, 319, 565, 317, 563, 315, 561, 312, 845, 885, 
           844, 900, 847},
           VertexColors->None], 
          Line3DBox[{340, 877, 337, 870, 873, 867, 331, 863, 861, 892, 891, 
           575, 860, 889, 573, 855, 886, 570, 849, 904, 568, 323, 600, 372, 
           597, 369, 594, 367, 592, 365, 590, 361, 588, 363},
           VertexColors->None], 
          Line3DBox[{349, 910, 343, 879, 883, 875, 335, 898, 580, 871, 893, 
           576, 333, 612, 383, 608, 379, 604, 376, 601, 374, 598, 370, 595, 
           373, 632, 409, 630, 407, 628, 405, 626, 401, 624, 403},
           VertexColors->None], 
          Line3DBox[{359, 779, 353, 911, 906, 918, 915, 581, 344, 619, 389, 
           613, 391, 648, 423, 644, 419, 640, 421, 668, 446, 665, 443, 663, 
           445, 685, 464, 683, 463, 681, 460, 679, 462, 699, 478, 697, 477, 
           696, 475, 695, 476},
           VertexColors->None], 
          Line3DBox[{362, 587, 360, 589, 364, 591, 366, 593, 368, 596, 371, 
           599, 375, 602, 377, 605, 328, 572, 888, 859, 574, 890, 865, 577, 
           894, 895, 866, 872, 869, 336, 876, 884, 881},
           VertexColors->None], 
          Line3DBox[{402, 623, 400, 625, 404, 627, 406, 629, 408, 631, 410, 
           634, 412, 636, 415, 639, 380, 603, 378, 607, 382, 611, 387, 616, 
           339, 579, 897, 899, 874, 882, 878, 342, 909, 348},
           VertexColors->None], 
          Line3DBox[{435, 655, 434, 656, 436, 657, 437, 658, 438, 660, 440, 
           662, 413, 633, 411, 635, 414, 638, 417, 642, 384, 606, 381, 610, 
           386, 615, 338, 578, 896, 880, 583, 917, 341, 908, 347},
           VertexColors->None], 
          Line3DBox[{457, 676, 456, 677, 458, 678, 459, 680, 461, 682, 441, 
           659, 439, 661, 442, 664, 444, 666, 418, 637, 416, 641, 420, 645, 
           388, 609, 385, 614, 390, 620, 345, 582, 916, 919, 907, 346},
           VertexColors->None], 
          Line3DBox[{495, 712, 494, 713, 496, 714, 497, 715, 480, 698, 479, 
           700, 481, 701, 482, 703, 466, 684, 465, 686, 467, 688, 448, 667, 
           447, 670, 424, 643, 422, 647, 426, 652, 395, 618, 393, 813, 356, 
           586, 352, 778, 358},
           VertexColors->None], 
          Line3DBox[{507, 724, 506, 725, 508, 726, 509, 727, 510, 728, 499, 
           716, 498, 717, 500, 718, 484, 702, 483, 704, 485, 706, 469, 687, 
           468, 690, 450, 669, 449, 672, 427, 646, 425, 651, 394, 617, 392, 
           812, 355, 585, 351, 777, 357},
           VertexColors->None], 
          Line3DBox[{528, 744, 527, 745, 529, 746, 530, 747, 521, 737, 520, 
           738, 522, 739, 512, 729, 511, 730, 513, 731, 502, 719, 501, 720, 
           487, 705, 486, 708, 471, 689, 470, 692, 452, 671, 451, 675, 431, 
           650, 429, 827, 399, 814, 811, 354, 584, 350, 776, 796, 808, 793},
           VertexColors->None], 
          Line3DBox[{550, 764, 549, 765, 551, 766, 544, 758, 543, 759, 545, 
           760, 537, 752, 536, 753, 538, 754, 532, 748, 531, 749, 524, 740, 
           523, 741, 515, 732, 514, 734, 503, 721, 489, 707, 488, 710, 473, 
           691, 472, 694, 455, 674, 430, 649, 428, 826, 398, 622, 816, 396, 
           820, 799, 782, 775, 795, 807, 792},
           VertexColors->None], 
          Line3DBox[{557, 771, 556, 772, 553, 767, 552, 768, 547, 761, 546, 
           762, 540, 755, 539, 756, 534, 750, 533, 751, 525, 742, 517, 733, 
           516, 736, 504, 722, 491, 709, 490, 840, 474, 693, 454, 673, 453, 
           784, 837, 838, 654, 830, 828, 397, 621, 815, 825, 818, 822, 819, 
           798, 781, 774, 794, 806, 791},
           VertexColors->None], 
          Line3DBox[{558, 773, 555, 769, 554, 770, 548, 763, 542, 757, 541, 
           834, 535, 843, 842, 526, 743, 519, 735, 518, 790, 505, 723, 833, 
           832, 493, 711, 841, 492, 789, 803, 788, 787, 801, 802, 804, 786, 
           785, 839, 433, 653, 829, 432, 831, 836, 823, 824, 817, 783, 835, 
           821, 797, 800, 921, 920, 780, 805, 810, 922, 809},
           VertexColors->None]}, {}, {}}},
       VertexColors->{
         Directive[
          RGBColor[0.845274, 0.369528, 0.19115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8455180266476905, 0.370771151375773, 0.19173671438727669`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8460780250004856, 0.373623965727387, 0.19308312099305353`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8471958841558263, 0.37931870505210513`, 0.19577079488274768`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8487650081675822, 0.38731233481522265`, 0.199543446934609], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8507790706181932, 0.39757262618121036`, 0.2043858665139081], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8535806247109202, 0.4118446569517714, 0.2111216558569694], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8570113362634433, 0.42932182113348133`, 0.21937013136368713`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8621460462980759, 0.4554797096434458, 0.23171553822938984`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8762252913049712, 0.5272039781436806, 0.26556633151658493`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8943523120246555, 0.6195489370225991, 0.30914921049867683`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.916969169866922, 0.7119280538287681, 0.3875971814599627], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9630475174318395, 0.8839433646885225, 0.5696451163546288], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.916275942469915, 0.995297981308683, 0.9285452223127445], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9076941057045791, 0.6742945601124684, 0.3551617900867401], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9082155150319559, 0.6764101740103349, 0.3569851861628319], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9094957659474932, 0.6816047811787438, 0.3614622915256145], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9119229798003666, 0.6914531806810448, 0.3699503871211247], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9154009763632391, 0.7055651220652986, 0.3821131255924669], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.91982783063817, 0.7235270455218475, 0.3975940698152111], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9283018662677249, 0.7579103727996611, 0.42722822191856624`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9411609472067128, 0.8100859840131743, 0.47219711007455545`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9542997207587546, 0.8550695867073886, 0.5297924760572876], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9698978212267013, 0.9065541040858762, 0.6008532826239835], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9856931113861283, 0.9582018142963551, 0.6983727169050993], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9971876119428428, 0.9947145883186318, 0.8255335107466465], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8184943390887565, 0.9734178766776644, 0.9889426554351175], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5105522188971348, 0.7438932917201329, 0.963212247927734], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9611226003872971, 0.8775898073925209, 0.5608757051022618], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9617626994624421, 0.8797025769586599, 0.5637918266297435], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9634175776209795, 0.8851648192033216, 0.5713310123759135], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9663920640888483, 0.894982681356586, 0.5848819834036252], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9706603123672449, 0.9090708520999649, 0.6043269899230442], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9760564060441048, 0.9268816925451291, 0.6289101607889509], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9828493271085333, 0.9491684115674934, 0.6669126404564673], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9870240239093172, 0.9624295150096521, 0.713096270325043], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.99216425730028, 0.9787576868427771, 0.7699613907624713], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9828591436663381, 0.994910574475221, 0.8441347061363951], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8949823756299586, 0.9954218755215527, 0.9555400338552822], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7723184505406485, 0.9519057889774956, 0.9858094443085208], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5966915916376155, 0.8260877312107945, 0.9711710735621795], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.32075773170381644`, 0.517576312020595, 0.9463859534879885], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9881845678240135, 0.9661160325308927, 0.7259350783056615], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9884535715479946, 0.9669705343977993, 0.7289109994358566], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9891743833980474, 0.9692602241554096, 0.7368851612196461], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9904253442824058, 0.973233955058803, 0.7507242295928103], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9922383780940295, 0.9789931347231937, 0.7707813706238705], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.994517789004338, 0.9862337812446634, 0.7959979252201983], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9924183382330666, 0.9948549553816509, 0.8320160856268864], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9501338820276856, 0.9951009827127019, 0.8856219908762153], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8986800814257406, 0.995400360838154, 0.9508522860558115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8328199795622223, 0.9800918020511896, 0.9899147050813376], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7386840356545562, 0.9362364319705446, 0.9835272202675501], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6215654184814604, 0.8470171777746068, 0.9734366498135165], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.45650443584457856`, 0.6837361735744508, 0.9581186479137481], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19687125408350892`, 0.32956885956324233`, 0.9382374006099679], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9752487764518958, 0.9949548545370241, 0.853782710637824], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9724902601443722, 0.9949709046524969, 0.8572798057190898], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.964779568732699, 0.995015768439307, 0.8670549957135721], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9517798338726526, 0.9950914059278548, 0.8835353437589459], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9329278458388711, 0.9952010940902951, 0.9074348561327569], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9093895846200641, 0.9953380488037983, 0.9372753676081945], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8778369919928155, 0.9955216339991267, 0.9772760071465533], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8373563736836817, 0.982205184408341, 0.9902225168199504], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7806541550083148, 0.9557891664541261, 0.9863750538248143], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7112156539280865, 0.9224510796021277, 0.9816022387126329], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6252036671035496, 0.8500784891924243, 0.9737680314592283], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5195018617987888, 0.7538545647823959, 0.9640556849502055], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3587309274154367, 0.5749107571393257, 0.9489042247538222], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8833344099599996, 0.9954896478937936, 0.9703066833545324], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8810219972473411, 0.9955031024059013, 0.9732382328622292], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.8740880709972526, 0.995543446672379, 0.9820286827562208], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8619872123191004, 0.9936800206814277, 0.9918938136828035], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8425121434729836, 0.9846071170046958, 0.9905723555729867], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8178326637822619, 0.9731096201899194, 0.9888977582279886], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7806926267006076, 0.9558070893668107, 0.9863776642766786], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7381136643486167, 0.9359707115276722, 0.9834885183870179], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6845256730590488, 0.8999934766006047, 0.9791712421802078], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6208189376082359, 0.846389070501643, 0.9733686582917828], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5450798155027771, 0.7823237432757927, 0.9664662161133002], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4301044032803385, 0.6543519918685606, 0.9556306419559888], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2907802466270941, 0.47208312576966055`, 0.9444142038104619], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8036340057998691, 0.9664948524973884, 0.9879343248307769], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8008860117648247, 0.9652146369879493, 0.9877478628966996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7925743696489412, 0.9613424695050644, 0.9871838861032558], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7789715249512418, 0.9550052749797481, 0.986260880922407], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7589776780804226, 0.9456906867634173, 0.9849042217340548], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7339341635548879, 0.9340235960428462, 0.983204923229409], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6996588704132088, 0.912726919160606, 0.980549615228618], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6596148054496185, 0.8790328630302489, 0.9769022921545268], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6108619868857751, 0.8380110485192386, 0.9724617519587059], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5533548265216234, 0.7896231166005145, 0.9672238423430776], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4676958584970366, 0.6961926277840067, 0.95917335593986], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[0.3647117849061031, 0.581567665718326, 0.949467875917247], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1865824712605004, 0.31395482416085296`, 0.9375606625793597], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7321355412457794, 0.933185666940243, 0.9830828798078607], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7296734800408381, 0.9320386597416982, 0.9829158195128834], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.7220787019291448, 0.9285004596563473, 0.9824004846913608], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7094426502411897, 0.920959230914939, 0.9814407486824986], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6900868287822552, 0.9046727691064416, 0.9796777674694437], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6661944486283979, 0.8845691358033824, 0.9775015840697474], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6341500764101822, 0.8576062168998114, 0.974582894913376], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5976252601366778, 0.8268733427325807, 0.9712561146453782], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5532271941111394, 0.7895157235671946, 0.9672122172336841], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4880728832879071, 0.7188729861367239, 0.9610937383847576], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4069989408015841, 0.6286347846559456, 0.953453124630431], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.31412603768403624`, 0.5075121958871393, 0.9459497581063049], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18380024231012312`, 0.30973257337803, 0.9373776632709896], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6723364671683174, 0.8897371804967947, 0.9780610159346821], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6696780524891195, 0.8875003253348599, 0.9778188802471899], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6624009711543367, 0.8813772110310977, 0.9771560637551947], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6505628214015523, 0.8714163021520275, 0.9760778126638748], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6328812969082509, 0.8565386347801143, 0.9744673310025309], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.610771901936133, 0.8379352488382495, 0.9724535467748476], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5813937685481871, 0.8132157685287807, 0.9697777059510698], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5478019946653365, 0.7849508279999872, 0.9667180752144308], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.495777753488592, 0.7274487826038804, 0.9618198648740497], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.432524387104993, 0.6570455205320549, 0.9558587073630587], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.35902259139902165`, 0.5752353895983906, 0.9489317119066147], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2738625712429992, 0.44640922566724306`, 0.9433014546623023], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6223753968958454, 0.8476987134324747, 0.9735104248651499], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6200626312291619, 0.8457526958076295, 0.9732997718360749], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.6133193315607737, 0.8400787184594987, 0.9726855736397032], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.602266690852019, 0.8307787561113189, 0.9716788688627698], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5857031382501028, 0.8168417776453584, 0.9701702151422041], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5651859310804526, 0.7995780974809964, 0.968301451738843], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5369095104861494, 0.7732299011899186, 0.9656962258676967], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.49564949425661226`, 0.7273060254853511, 0.9618077773990616], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.44550277020221457`, 0.6714909257128795, 0.9570818230690487], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.38737334108620886`, 0.6067907893229704, 0.9516035583885092], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.3192251959783559, 0.5152505687830902, 0.946285151942604], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.24105942574588995`, 0.39662787796922405`, 0.9411438489995776], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5803811267830314, 0.8123637069684441, 0.9696854717665734], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5782155599503072, 0.8105415460444171, 0.969488226010313], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5719635044266292, 0.8052809135402882, 0.9689187716756259], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5614912962582251, 0.7964693413346238, 0.9679649342836419], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5460023513435306, 0.783350558705241, 0.9665531582283319], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5223823524534256, 0.7570606540397484, 0.9643271496877042], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4886279754207829, 0.7194908235600772, 0.9611460516737788], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.45012530221151414`, 0.6766359693855354, 0.9575174621975644], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.40359716090440567`, 0.6248484818027614, 0.9531325322739416], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.34971575245604375`, 0.5615223811510726, 0.9482906485594356], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.28609432638575955`, 0.46497187405022955`, 0.9441059904396231], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17711283842922199`, 0.29958391315818733`, 0.9369378036092498], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5442900499572729, 0.7814447059398473, 0.9663917866072885], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5418542655646412, 0.7787335906783299, 0.9661622321146591], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5351082149227653, 0.771224994718243, 0.9655264672099192], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5220922640323667, 0.7567377752382005, 0.9642998110199159], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.5027527722738003, 0.735212228307511, 0.9624772083167463], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.47897677963216306`, 0.7087486970099734, 0.9602364985297378], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4474859260413174, 0.673698249184375, 0.9572687206999834], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4116106298269671, 0.6337677596991835, 0.9538877418886698], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3681874106480621, 0.5854361616413851, 0.9497954276932493], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.31735818655904374`, 0.5124172354655141, 0.9461623506064997], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2581081546965289, 0.42250066214401705`, 0.9422652181112501], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17534449425479157`, 0.29690031209301376`, 0.936821491915765], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5044172395092614, 0.7370648399499882, 0.9626340719262227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.501830844350559, 0.7341860895120251, 0.9623903234934013], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.49431385293122443`, 0.7258194088569968, 0.961681903176486], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.48212697395450216`, 0.7122549761083508, 0.9605333808242201], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4639453379496936, 0.6920181640977733, 0.9588198973809062], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.44172421463490363`, 0.6672852580454062, 0.9567257224187817], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.4122053540581121, 0.634429709067251, 0.9539437902070463], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.37850319827539175`, 0.5969180027089381, 0.950767613656025], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.337406446239105, 0.542842042926776, 0.9474810119104069], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.28961524167778824`, 0.4703151393289572, 0.944337576363989], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.23406825563411965`, 0.386018228654322, 0.9406840093106198], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.46845836914046113`, 0.6970413294378603, 0.9592452168748448], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4660241684997021, 0.6943319769488963, 0.9590158116390045], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4589124950420252, 0.6864164297008072, 0.9583455895137368], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4474440269534542, 0.6736516139990553, 0.9572647720237847], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4302313836742102, 0.6544933255944768, 0.9556426089100334], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.40937450877299997`, 0.6312788768841244, 0.9536770041749566], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.38154451236260634`, 0.6003030942063042, 0.9510542348012828], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3496294275962101, 0.5613913764014598, 0.9482849705976552], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3105093548532146, 0.5020235958524123, 0.9457118731340619], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2655317669044896, 0.43376657627814535`, 0.9427535013991799], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.21328314479239924`, 0.3544751917268196, 0.9393168820984928], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4369001468549316, 0.6619158978424102, 0.9562710900486133], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4345988350204609, 0.6593544553539794, 0.9560542085905738], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4278784035188268, 0.6518743744144774, 0.9554208580985206], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4170060199938547, 0.6397730221795317, 0.9543962171281222], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.40067576211226924`, 0.6215968603233326, 0.9528572122499174], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3810106925930546, 0.5997089336851558, 0.9510039262736785], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3545391506796801, 0.5688422664979826, 0.9486079044555755], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3239089619872024, 0.5223585512856553, 0.9465932236201953], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2869400667354217, 0.46625535140493896`, 0.9441616184637035], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.24438683527223803`, 0.40167748306210854`, 0.9413627072074554], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19503396243808951`, 0.3267806252998133, 0.9381165539412061], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3634404200839744, 0.5801525911400275, 0.9493480592751938], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19614991216247113`, 0.32847416658681716`, 0.9381899548120114], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3020674069466901, 0.48921227737625284`, 0.9451566094746927], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19163979059390918`, 0.32162970315008044`, 0.9378933044850858], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1865083160694258, 0.3138422878386633, 0.9375557850696647], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.24193539671530243`, 0.3979572326619176, 0.9412014654231048], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18207281246431767`, 0.30711106301752034`, 0.9372640426909877], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17751169875606304`, 0.3001892150069131, 0.9369640383890793], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.21422519864003478`, 0.35590483237343185`, 0.939378845080562], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17199517766681235`, 0.29181746131482755`, 0.9366011927850881], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17012019481065518`, 0.28897202768108016`, 0.9364778670013363], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16788883204240704`, 0.285585759561873, 0.936331100559539], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5890975292681746, 0.8196979013080105, 0.9704793855696809], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19152016223968385`, 0.3214481577340545, 0.937885436007518], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.188733033416308, 0.31721847100941186`, 0.937702114413173], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1861755015934707, 0.31333721575196616`, 0.9375338944129282], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18280368411720205`, 0.3082202181099205, 0.9373121153008881], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17814953138743797`, 0.3011571760824269, 0.9370059914175608], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17295227513163638`, 0.2932699318311534, 0.9366641452513407], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1710338312206848, 0.29035854263591165`, 0.9365379608448405], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.23122962299748956`, 0.38171038085102277`, 0.9404973000862947], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.20732049187267984`, 0.34542639796936375`, 0.9389246924621184], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19278077117210735`, 0.32336123072218403`, 0.9379683517440993], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19584253984578098`, 0.3280077049735171, 0.9381697375968326], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3051008831074358, 0.49381581551880827`, 0.945356134405701], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17401604636567647`, 0.29488428816407175`, 0.936734114115717], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.5685848017629571, 0.8024379904429186, 0.9686110301864213], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.3971164082086694, 0.6176351719578184, 0.9525217697198227], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.33459191322866266`, 0.5385707681975666, 0.9472958878233955], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.25978733709830054`, 0.4250489532217235, 0.9423756652468496], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4024583556061741, 0.6235809507219023, 0.9530252083772822], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1878922150999549, 0.31594246322653247`, 0.9376468101326476], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1930844293567477, 0.3238220558486117, 0.9379883246646464], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.202768662064497, 0.33851863900572027`, 0.938625298802728], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.28157953255140306`, 0.4581203200834681, 0.943809032797439], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18366074521021739`, 0.30952087558112557`, 0.937368487939535], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19728157770307994`, 0.3301915578583304, 0.9382643893804568], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19266221128264993`, 0.323181306785297, 0.9379605535441099], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.23800582378170165`, 0.39199379734046214`, 0.9409430003068746], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17578592860680567`, 0.29757022336616895`, 0.9368505269745435], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18761318607878658`, 0.31551901478858185`, 0.9376284571793861], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18303321601833247`, 0.3085685507836566, 0.9373272126131168], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.20093458351062476`, 0.33573528086087895`, 0.938504663472983], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19267453989278893`, 0.323200016418738, 0.937961364450462], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.34669832373481413`, 0.5569431962573936, 0.9480921791383745], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.2664063929140292, 0.4350938898886787, 0.9428110293588421], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.33244136052506607`, 0.5353071356934795, 0.9471544366112952], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.26413970362596745`, 0.4316540110032127, 0.9426619393380697], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.21700432681386503`, 0.3601223774844943, 0.9395616404373617], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.26581442479707224`, 0.43419553181326276`, 0.9427720930391098], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.22680392558676757`, 0.3749940376994555, 0.9402062027037061], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19934110168323171`, 0.33331704713061305`, 0.9383998532371922], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8750108971990839, 0.5210174582789362, 0.2626465582029275], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8747050421947246, 0.5194593330780417, 0.2619111896143879], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8986276321350738, 0.6375074209471923, 0.3234558510813976], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9076833054442544, 0.6742507381483342, 0.3551240210034827], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9184818250465755, 0.7180656393162675, 0.39288701686228766`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9397142531172799, 0.8042160350865534, 0.4671379441036503], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9648205962929718, 0.8897957509856221, 0.5777227931356789], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9048357509171456, 0.6626968099461061, 0.345165971773122], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9890661598021275, 0.9689164472612156, 0.7356879105603722], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9380744152998973, 0.7975624071314205, 0.46140334427076046`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4510186148461969, 0.6776302583400589, 0.9576016502436141], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4521807816155874, 0.6789237915749602, 0.9577111757845056], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8453937675955379, 0.3701381352150475, 0.1914379577787781], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9029453281855514, 0.6550264358392136, 0.3385550632029104], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9127447579879423, 0.694787538666824, 0.3728241890344543], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9266955048347972, 0.7513925749888783, 0.4216106907778763], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9520397864426684, 0.8476102407562661, 0.5194968150170955], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9796928336443076, 0.9388844181566854, 0.6454767599606139], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.435769590770429, 0.6606575484318598, 0.9561645435787566], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8572138823611722, 0.4303536570515344, 0.21985711387460954`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8915960389044869, 0.6055075823026456, 0.3025222904054343], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8950576796031617, 0.6230223690030054, 0.3109715377085026], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.853658582253995, 0.989799938976099, 0.9913286841918547], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.4438537250024497, 0.6696554793484402, 0.9569264128712905], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8571558937475302, 0.43005824413040233`, 0.2197176915851013], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8551448456647359, 0.41981330893774305`, 0.21488251946415754`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8744231014604806, 0.5180230349729831, 0.26123331821507245`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.43633971536297045`, 0.661292117521177, 0.9562182735648638], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8453333428133998, 0.36983031165660935`, 0.19129267819819115`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9824592600414384, 0.9949129011529129, 0.8446416565770726], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.44442186979510534`, 0.670287844849582, 0.9569799562760405], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1906503205865658, 0.3201281047598693, 0.9378282227358027], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18146889971244343`, 0.3061945780211968, 0.9372243207206251], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17098690411405976`, 0.29028732706874694`, 0.9365348742447765], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18500869618921675`, 0.31156649697957856`, 0.9374571485426964], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1819479954807257, 0.30692164344922446`, 0.9372558329346816], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1780049533257572, 0.30093776752727264`, 0.9369964818891342], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17607384713938223`, 0.2980071623353346, 0.9368694646296639], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16955754713740576`, 0.2881181656800724, 0.9364408592148108], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17739110534787186`, 0.3000062050457561, 0.9369561064357115], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19176459856402356`, 0.3218191090397168, 0.9379015136485361], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18307107699624842`, 0.30862600778899124`, 0.9373297028944332], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17452929177452234`, 0.2956631783517344, 0.9367678725002778], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.165698, 0.282261, 0.936187], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19931043663931539`, 0.3332705105198631, 0.938397836263777], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1880035271830842, 0.31611138804850536`, 0.9376541316128669], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19384444069773887`, 0.32497543270461027`, 0.938038313918671], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17113121556587269`, 0.29050633102250306`, 0.9365443662371118], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19485346565055797`, 0.3265067072592621, 0.9381046818818355], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19157976042650135`, 0.3215386026598435, 0.9378893560396799], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18911649942100578`, 0.31780041076613164`, 0.9377273366414276], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1892252712156558, 0.3179654805009742, 0.9377344910358165], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18502178284615894`, 0.31158635700853526`, 0.9374580093090862], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1834721785906108, 0.30923471093707633`, 0.937356085092183], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1808523879012484, 0.3052589729635739, 0.9371837700552906], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.180785342464248, 0.30515722625116865`, 0.9371793601850682], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17656916312194496`, 0.2987588432115028, 0.936902043717816], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.1718330758444176, 0.2915714590775169, 0.936590530642643], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.16991408527416937`, 0.2886592402838904, 0.9364643102799816], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1861475957395049, 0.3132948664285086, 0.9375320589234462], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17699925525511245`, 0.29941154177741564`, 0.9369303327494912], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.20003153963788242`, 0.3343648409126882, 0.9384452663467626], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18712851779000392`, 0.3147834926233608, 0.9375965784364005], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.18350856942669677`, 0.3092899368868066, 0.9373584786758721], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.1735784900229839, 0.29422026207441, 0.9367053341304916], 
          
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.17976282499001628`, 0.30360547573637375`, 0.9371121047600409], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.1752199709206158, 0.29671133816075274`, 0.9368133014740593], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.172788501959807, 0.29302139318990744`, 0.9366533731769683], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.19637359717128577`, 0.3288136261425971, 0.9382046675486826], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.6824363125, 0.8982354375, 0.9789809375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.7709376250000002, 0.9512625000000001, 0.98571575], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.48747150000000006`, 0.7182036250000001, 0.9610370625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.58820125, 0.8189437500000001, 0.97039775], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.38154600000000005`, 0.60030475, 0.951054375], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9529139999999999, 0.8504957499999996, 0.5234794999999994], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9281860624999999, 0.7574404999999994, 0.4268232499999995], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9009863749999998, 0.6470779999999992, 0.33170449999999924`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.98756175, 0.964137625, 0.7190449999999998], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.9745522499999999, 0.9219169374999997, 0.6220576249999996], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8732122499999998, 0.5118545624999989, 0.25832206249999945`], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.9962568749999999, 0.9917580625, 0.8152369999999999], 
          Opacity[0.8]], 
         Directive[
          RGBColor[
          0.8565720625000002, 0.9911572500000001, 0.9915263750000001], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.931655, 0.9952084999999999, 0.9090485], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]], 
         Directive[
          RGBColor[0.27387181250000003`, 0.44642325, 0.9433020625], 
          Opacity[0.8]]},
       VertexNormals->CompressedData["
1:eJwUWnc4Vf8f16BIaFqRovpqq2ipV1oykoairKKQESUie5O9R9l7xLVJdmb2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        "]],
      Axes->True,
      AxesLabel->{
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(m\\), \
\\(2\\)]\\)/\\!\\(\\*SubscriptBox[\\(m\\), \\(1\\)]\\)\"", TraditionalForm], 
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(DM\\)]\\)\"", TraditionalForm], 
        FormBox["\"\[Delta]A\"", TraditionalForm]},
      AxesOrigin->{Automatic, Automatic, Automatic},
      BoxRatios->{1, 1, 0.4},
      DisplayFunction->Identity,
      FaceGrids->None,
      FaceGridsStyle->Automatic,
      Lighting->"Neutral",
      Method->{"DefaultBoundaryStyle" -> Directive[
          GrayLevel[0.3]], "RotationControl" -> "Globe"},
      PlotRange->{{0, 1}, {1, 20}, {0.12980766772174726`, 0.9174688772553812}},
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02], 
        Scaled[0.02]},
      Ticks->{Automatic, Automatic, Automatic}], {576., -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.},
     ContentSelectable->True]}, {}},
  ContentSelectable->True,
  ImageSize->700,
  PlotRangePadding->{6, 5}]], "Print",
 CellChangeTimes->{{3.768799383567918*^9, 3.768799416047975*^9}, 
   3.768799546244342*^9, 3.768799581911208*^9, {3.769232294007105*^9, 
   3.769232309653749*^9}, 3.769836652779068*^9, {3.769836764464582*^9, 
   3.769836787767267*^9}, {3.769836829224584*^9, 3.76983687022374*^9}, 
   3.7698369361816072`*^9, 3.76983701341043*^9, {3.769837058766684*^9, 
   3.769837128317931*^9}, {3.76983716198037*^9, 3.769837196037994*^9}, 
   3.76983726028166*^9, 3.769837353212756*^9, 3.7698377189297743`*^9, 
   3.76983775540508*^9},ExpressionUUID->"2c7c52ec-f169-4b50-8f13-\
e37c35fd902e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{1070, 854},
WindowMargins->{{Automatic, -93}, {-68, Automatic}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 371, 6, 45, "Subsubsection",ExpressionUUID->"6eaeb4fa-60e4-402a-aab0-4d45e3160074"],
Cell[796, 23, 1286, 29, 52, "Input",ExpressionUUID->"2c50648f-abfc-4c01-bf01-ad77129779d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2119, 57, 404, 6, 45, "Subsubsection",ExpressionUUID->"3deafe8d-1ec5-4544-bb13-e613958a0134"],
Cell[2526, 65, 12922, 368, 836, "Input",ExpressionUUID->"bfe46ddf-e688-4070-bccd-4a5421d8af9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15485, 438, 315, 5, 45, "Subsubsection",ExpressionUUID->"1bd07c80-8bd4-470f-9bf9-56097c15efe1"],
Cell[CellGroupData[{
Cell[15825, 447, 33573, 741, 2040, "Input",ExpressionUUID->"ae671f25-f7a1-42ad-964e-2439911b38d9"],
Cell[CellGroupData[{
Cell[49423, 1192, 475993, 11610, 374, "Print",ExpressionUUID->"11833918-6384-4e8d-b508-9111bb87a4e7"],
Cell[525419, 12804, 458249, 10862, 374, "Print",ExpressionUUID->"2c7c52ec-f169-4b50-8f13-e37c35fd902e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


